The Gregory-Newton Problem for Kissing Sticky Spheres

All possible non-isomorphic arrangements of 12 spheres kissing a central sphere (the Gregory-Newton problem) are obtained for the sticky-hard-sphere (SHS) model, and subsequently projected by geometry optimization onto a set of structures derived from an attractive Lennard-Jones (LJ) type of potential. It is shown that all 737 derived SHS contact graphs corresponding to the 12 outer spheres are (edge-induced) subgraphs of the icosahedral graph. The most widely used LJ(6,12) potential has only one minimum structure corresponding to the ideal icosahedron where the 12 outer spheres do not touch each other. The point of symmetry breaking away from the icosahedral symmetry towards the SHS limit is obtained for general LJ($a,b$) potentials with exponents $a,b\in \mathbb{R}_+$. Only if the potential becomes very repulsive in the short-range, determined by the LJ hard-sphere radius $\sigma$, symmetry broken solutions are observed.

==> anc/S1.tex <==
\documentclass[varwidth=true,longtable]{scrartcl}
\usepackage{longtable}
\usepackage{booktabs}
\usepackage{caption}

\renewcommand{\thetable}{S\arabic{table}}

\begin{document}
\pagestyle{empty}
\footnotesize{\begin{longtable}{lrrrrrrrrrrrrrrr}
    \caption{GN polyhedron grouped by vertex and face degrees. $|V_n|$ is the
    number of vertices of degree $n$, $|F_n|$ the number of $n$-gonal faces.
    The ordinal numbers $\omega$ in the last column identify the polyhedral
    graphs shown in Table~S2.}\\
%    \label{tab:verticesandfaces}\\
\toprule    
    $|E|$ & $|V_5|$ & $|V_4|$ & $|V_3|$ & $|V_2|$ & $|F_3|$ & $|F_4|$ & $|F_5|$ & $|F_6|$ & $|F_7|$ & $|F_8|$ & $|F_9|$ & $|F_{10}|$ & $|F_{11}|$ & $|F_{12}|$ & $\omega$ \\\midrule
\endfirsthead
\multicolumn{16}{c}{\tablename~\thetable{} -- continued from previous page}\\
\toprule
    $|E|$ & $|V_5|$ & $|V_4|$ & $|V_3|$ & $|V_2|$ & $|F_3|$ & $|F_4|$ & $|F_5|$ & $|F_6|$ & $|F_7|$ & $|F_8|$ & $|F_9|$ & $|F_{10}|$ & $|F_{11}|$ & $|F_{12}|$ & $\omega$ \\\midrule
\endhead
\bottomrule\endfoot
    24 & 0  & 12 & 0  & 0  & 8  & 6  & 0  & 0  & 0  & 0  & 0  & 0  & 0  & 0  & 1--2\\
    23 & 2  & 6  & 4  & 0  & 8  & 4  & 0  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 3  \\
    22 & 3  & 4  & 3  & 2  & 10 & 1  & 0  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 4  \\
    22 & 3  & 3  & 5  & 1  & 10 & 1  & 0  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 5  \\
    22 & 2  & 6  & 2  & 2  & 9  & 2  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 6  \\
    22 & 2  & 6  & 2  & 2  & 10 & 1  & 0  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 7  \\
    22 & 2  & 6  & 2  & 2  & 8  & 3  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 8--9\\
    22 & 2  & 5  & 4  & 1  & 8  & 3  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 10 \\
    22 & 2  & 5  & 4  & 1  & 9  & 1  & 0  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 11\\
    22 & 1  & 7  & 3  & 1  & 7  & 3  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 12 \\
    22 & 0  & 8  & 4  & 0  & 8  & 2  & 0  & 2  & 0  & 0  & 0  & 0  & 0  & 0  & 13\\
    21 & 4  & 2  & 2  & 4  & 10 & 0  & 0  & 0  & 0  & 0  & 0  & 0  & 0  & 1  & 14--16\\
    21 & 4  & 2  & 2  & 4  & 9  & 0  & 0  & 1  & 0  & 0  & 1  & 0  & 0  & 0  & 17--19\\
    21 & 4  & 2  & 2  & 4  & 9  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 1  & 0  & 20--22\\
    21 & 4  & 2  & 2  & 4  & 8  & 2  & 0  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 23--26\\
    21 & 4  & 1  & 4  & 3  & 9  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 1  & 0  & 27--30\\
    21 & 4  & 1  & 4  & 3  & 9  & 0  & 0  & 1  & 0  & 0  & 1  & 0  & 0  & 0  & 31 \\
    21 & 4  & 1  & 4  & 3  & 8  & 1  & 1  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 32 \\
    21 & 4  & 1  & 4  & 3  & 8  & 2  & 0  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 33--34\\
    21 & 4  & 1  & 4  & 3  & 9  & 0  & 0  & 0  & 1  & 1  & 0  & 0  & 0  & 0  & 35 \\
    21 & 4  & 1  & 4  & 3  & 10 & 0  & 0  & 0  & 0  & 0  & 0  & 0  & 0  & 1  & 36 \\
    21 & 4  & 1  & 4  & 3  & 8  & 1  & 0  & 0  & 2  & 0  & 0  & 0  & 0  & 0  & 37 \\
    21 & 4  & 0  & 6  & 2  & 8  & 1  & 0  & 1  & 0  & 1  & 0  & 0  & 0  & 0  & 38\\
    21 & 4  & 0  & 6  & 2  & 8  & 1  & 0  & 0  & 2  & 0  & 0  & 0  & 0  & 0  & 39 \\
    21 & 4  & 0  & 6  & 2  & 8  & 0  & 1  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 40 \\
    21 & 4  & 0  & 6  & 2  & 8  & 1  & 1  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 41 \\
    21 & 4  & 0  & 6  & 2  & 8  & 2  & 0  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 42 \\
    21 & 3  & 4  & 1  & 4  & 8  & 2  & 0  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 43--47\\
    21 & 3  & 4  & 1  & 4  & 9  & 0  & 1  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 48--50\\
    21 & 3  & 4  & 1  & 4  & 9  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 1  & 0  & 51 \\
    21 & 3  & 4  & 1  & 4  & 7  & 3  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 52 \\
    21 & 3  & 3  & 3  & 3  & 8  & 1  & 1  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 53--63\\
    21 & 3  & 3  & 3  & 3  & 8  & 2  & 0  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 64--75\\
    21 & 3  & 3  & 3  & 3  & 9  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 1  & 0  & 76--85\\
    21 & 3  & 3  & 3  & 3  & 8  & 1  & 0  & 1  & 0  & 1  & 0  & 0  & 0  & 0  & 86--89\\
    21 & 3  & 3  & 3  & 3  & 9  & 0  & 0  & 1  & 0  & 0  & 1  & 0  & 0  & 0  & 90--92\\
    21 & 3  & 3  & 3  & 3  & 7  & 3  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 93--94\\
    21 & 3  & 3  & 3  & 3  & 10 & 0  & 0  & 0  & 0  & 0  & 0  & 0  & 0  & 1  & 95--96\\
    21 & 3  & 3  & 3  & 3  & 9  & 0  & 1  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 97--99\\
    21 & 3  & 3  & 3  & 3  & 8  & 1  & 0  & 0  & 2  & 0  & 0  & 0  & 0  & 0  & 100--101\\
    21 & 3  & 3  & 3  & 3  & 9  & 0  & 0  & 0  & 1  & 1  & 0  & 0  & 0  & 0  & 102--104\\
    21 & 3  & 3  & 3  & 3  & 8  & 0  & 2  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 105\\
    21 & 3  & 2  & 5  & 2  & 8  & 1  & 1  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 106--114\\
    21 & 3  & 2  & 5  & 2  & 7  & 2  & 0  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 115--116\\
    21 & 3  & 2  & 5  & 2  & 8  & 1  & 0  & 1  & 0  & 1  & 0  & 0  & 0  & 0  & 117--121\\
    21 & 3  & 2  & 5  & 2  & 9  & 0  & 0  & 1  & 0  & 0  & 1  & 0  & 0  & 0  & 122--124\\
    21 & 3  & 2  & 5  & 2  & 9  & 0  & 0  & 0  & 1  & 1  & 0  & 0  & 0  & 0  & 125--126\\
    21 & 3  & 2  & 5  & 2  & 8  & 0  & 1  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 127\\
    21 & 3  & 2  & 5  & 2  & 9  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 1  & 0  & 128--129\\
    21 & 3  & 2  & 5  & 2  & 8  & 0  & 2  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 130\\
    21 & 3  & 2  & 5  & 2  & 9  & 0  & 1  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 131--133\\
    21 & 3  & 2  & 5  & 2  & 7  & 2  & 1  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 134--136\\
    21 & 3  & 2  & 5  & 2  & 8  & 1  & 0  & 0  & 2  & 0  & 0  & 0  & 0  & 0  & 137--139\\
    21 & 3  & 2  & 5  & 2  & 8  & 2  & 0  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 140\\
    21 & 3  & 2  & 5  & 2  & 7  & 3  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 141\\
    21 & 3  & 1  & 7  & 1  & 8  & 0  & 1  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 142--144\\
    21 & 3  & 1  & 7  & 1  & 7  & 1  & 2  & 0  & 1  & 0  & 0  & 0  & 0  & 0  & 145\\
    21 & 3  & 1  & 7  & 1  & 8  & 0  & 2  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 146\\
    21 & 3  & 1  & 7  & 1  & 7  & 1  & 1  & 2  & 0  & 0  & 0  & 0  & 0  & 0  & 147\\
    21 & 3  & 1  & 7  & 1  & 8  & 1  & 0  & 1  & 0  & 1  & 0  & 0  & 0  & 0  & 148\\
    21 & 3  & 1  & 7  & 1  & 7  & 2  & 0  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 149\\
    21 & 3  & 0  & 9  & 0  & 8  & 0  & 0  & 3  & 0  & 0  & 0  & 0  & 0  & 0  & 150--151\\
    21 & 2  & 6  & 0  & 4  & 8  & 2  & 0  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 152--154\\
    21 & 2  & 6  & 0  & 4  & 9  & 0  & 0  & 0  & 1  & 1  & 0  & 0  & 0  & 0  & 155\\
    21 & 2  & 5  & 2  & 3  & 8  & 2  & 0  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 156--164\\
    21 & 2  & 5  & 2  & 3  & 8  & 1  & 1  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 165--170\\
    21 & 2  & 5  & 2  & 3  & 9  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 1  & 0  & 171--176\\
    21 & 2  & 5  & 2  & 3  & 7  & 3  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 177--180\\
    21 & 2  & 5  & 2  & 3  & 9  & 0  & 0  & 1  & 0  & 0  & 1  & 0  & 0  & 0  & 181--182\\
    21 & 2  & 5  & 2  & 3  & 9  & 0  & 0  & 0  & 1  & 1  & 0  & 0  & 0  & 0  & 183--185\\
    21 & 2  & 5  & 2  & 3  & 9  & 0  & 1  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 186--187\\
    21 & 2  & 5  & 2  & 3  & 8  & 1  & 0  & 1  & 0  & 1  & 0  & 0  & 0  & 0  & 188--189\\
    21 & 2  & 5  & 2  & 3  & 7  & 2  & 1  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 190\\
    21 & 2  & 4  & 4  & 2  & 8  & 2  & 0  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 191--204\\
    21 & 2  & 4  & 4  & 2  & 7  & 2  & 1  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 205--224\\
    21 & 2  & 4  & 4  & 2  & 7  & 2  & 0  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 225--232\\
    21 & 2  & 4  & 4  & 2  & 8  & 1  & 0  & 1  & 0  & 1  & 0  & 0  & 0  & 0  & 233--242\\
    21 & 2  & 4  & 4  & 2  & 7  & 3  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 243--251\\
    21 & 2  & 4  & 4  & 2  & 8  & 1  & 1  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 252--264\\
    21 & 2  & 4  & 4  & 2  & 8  & 0  & 2  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 265--269\\
    21 & 2  & 4  & 4  & 2  & 9  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 1  & 0  & 270--271\\
    21 & 2  & 4  & 4  & 2  & 8  & 1  & 0  & 0  & 2  & 0  & 0  & 0  & 0  & 0  & 272--279\\
    21 & 2  & 4  & 4  & 2  & 9  & 0  & 0  & 1  & 0  & 0  & 1  & 0  & 0  & 0  & 280--282\\
    21 & 2  & 4  & 4  & 2  & 9  & 0  & 1  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 283--286\\
    21 & 2  & 4  & 4  & 2  & 9  & 0  & 0  & 0  & 1  & 1  & 0  & 0  & 0  & 0  & 287--292\\
    21 & 2  & 4  & 4  & 2  & 6  & 3  & 0  & 2  & 0  & 0  & 0  & 0  & 0  & 0  & 293\\
    21 & 2  & 4  & 4  & 2  & 8  & 0  & 1  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 294\\
    21 & 2  & 4  & 4  & 2  & 6  & 4  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 295\\
    21 & 2  & 3  & 6  & 1  & 7  & 1  & 2  & 0  & 1  & 0  & 0  & 0  & 0  & 0  & 296--306\\
    21 & 2  & 3  & 6  & 1  & 7  & 2  & 0  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 307--313\\
    21 & 2  & 3  & 6  & 1  & 8  & 1  & 0  & 0  & 2  & 0  & 0  & 0  & 0  & 0  & 314--317\\
    21 & 2  & 3  & 6  & 1  & 8  & 0  & 1  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 318--322\\
    21 & 2  & 3  & 6  & 1  & 6  & 3  & 1  & 0  & 1  & 0  & 0  & 0  & 0  & 0  & 323--324\\
    21 & 2  & 3  & 6  & 1  & 7  & 2  & 1  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 325--329\\
    21 & 2  & 3  & 6  & 1  & 7  & 1  & 1  & 2  & 0  & 0  & 0  & 0  & 0  & 0  & 330--334\\
    21 & 2  & 3  & 6  & 1  & 8  & 0  & 2  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 335--337\\
    21 & 2  & 3  & 6  & 1  & 6  & 2  & 2  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 338--340\\
    21 & 2  & 3  & 6  & 1  & 8  & 1  & 0  & 1  & 0  & 1  & 0  & 0  & 0  & 0  & 341--344\\
    21 & 2  & 3  & 6  & 1  & 8  & 1  & 1  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 345--347\\
    21 & 2  & 3  & 6  & 1  & 8  & 0  & 0  & 3  & 0  & 0  & 0  & 0  & 0  & 0  & 348\\
    21 & 2  & 3  & 6  & 1  & 9  & 0  & 0  & 0  & 1  & 1  & 0  & 0  & 0  & 0  & 349\\
    21 & 2  & 3  & 6  & 1  & 6  & 3  & 0  & 2  & 0  & 0  & 0  & 0  & 0  & 0  & 350\\
    21 & 2  & 3  & 6  & 1  & 9  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 1  & 0  & 351\\
    21 & 2  & 2  & 8  & 0  & 6  & 2  & 2  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 352--353\\
    21 & 2  & 2  & 8  & 0  & 7  & 1  & 1  & 2  & 0  & 0  & 0  & 0  & 0  & 0  & 354--355\\
    21 & 2  & 2  & 8  & 0  & 6  & 1  & 4  & 0  & 0  & 0  & 0  & 0  & 0  & 0  & 356\\
    21 & 2  & 2  & 8  & 0  & 8  & 0  & 2  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 357--358\\
    21 & 2  & 2  & 8  & 0  & 8  & 2  & 0  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 359\\
    21 & 2  & 2  & 8  & 0  & 8  & 1  & 0  & 1  & 0  & 1  & 0  & 0  & 0  & 0  & 360\\
    21 & 2  & 2  & 8  & 0  & 6  & 3  & 0  & 2  & 0  & 0  & 0  & 0  & 0  & 0  & 361--362\\
    21 & 2  & 2  & 8  & 0  & 8  & 0  & 1  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 363\\
    21 & 1  & 7  & 1  & 3  & 8  & 1  & 1  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 364--365\\
    21 & 1  & 7  & 1  & 3  & 7  & 3  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 366--367\\
    21 & 1  & 7  & 1  & 3  & 7  & 2  & 1  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 368\\
    21 & 1  & 7  & 1  & 3  & 7  & 2  & 0  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 369\\
    21 & 1  & 7  & 1  & 3  & 8  & 2  & 0  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 370\\
    21 & 1  & 7  & 1  & 3  & 8  & 1  & 0  & 1  & 0  & 1  & 0  & 0  & 0  & 0  & 371\\
    21 & 1  & 6  & 3  & 2  & 7  & 2  & 1  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 372--390\\
    21 & 1  & 6  & 3  & 2  & 6  & 4  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 391--395\\
    21 & 1  & 6  & 3  & 2  & 7  & 3  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 396--401\\
    21 & 1  & 6  & 3  & 2  & 7  & 2  & 0  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 402--408\\
    21 & 1  & 6  & 3  & 2  & 8  & 1  & 1  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 409--414\\
    21 & 1  & 6  & 3  & 2  & 8  & 1  & 0  & 1  & 0  & 1  & 0  & 0  & 0  & 0  & 415--419\\
    21 & 1  & 6  & 3  & 2  & 8  & 2  & 0  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 420--421\\
    21 & 1  & 6  & 3  & 2  & 6  & 3  & 0  & 2  & 0  & 0  & 0  & 0  & 0  & 0  & 422\\
    21 & 1  & 6  & 3  & 2  & 8  & 0  & 1  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 423\\
    21 & 1  & 6  & 3  & 2  & 9  & 0  & 0  & 1  & 0  & 0  & 1  & 0  & 0  & 0  & 424\\
    21 & 1  & 6  & 3  & 2  & 8  & 1  & 0  & 0  & 2  & 0  & 0  & 0  & 0  & 0  & 425--426\\
    21 & 1  & 5  & 5  & 1  & 7  & 1  & 2  & 0  & 1  & 0  & 0  & 0  & 0  & 0  & 427--442\\
    21 & 1  & 5  & 5  & 1  & 7  & 2  & 0  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 443--454\\
    21 & 1  & 5  & 5  & 1  & 7  & 2  & 1  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 455--471\\
    21 & 1  & 5  & 5  & 1  & 7  & 0  & 3  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 472--474\\
    21 & 1  & 5  & 5  & 1  & 7  & 1  & 1  & 2  & 0  & 0  & 0  & 0  & 0  & 0  & 475--481\\
    21 & 1  & 5  & 5  & 1  & 6  & 3  & 0  & 2  & 0  & 0  & 0  & 0  & 0  & 0  & 482--485\\
    21 & 1  & 5  & 5  & 1  & 5  & 4  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 486\\
    21 & 1  & 5  & 5  & 1  & 6  & 3  & 1  & 0  & 1  & 0  & 0  & 0  & 0  & 0  & 487--502\\
    21 & 1  & 5  & 5  & 1  & 6  & 4  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 503--506\\
    21 & 1  & 5  & 5  & 1  & 7  & 3  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 507--509\\
    21 & 1  & 5  & 5  & 1  & 8  & 1  & 1  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 510--515\\
    21 & 1  & 5  & 5  & 1  & 6  & 2  & 2  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 516--521\\
    21 & 1  & 5  & 5  & 1  & 8  & 0  & 2  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 522--526\\
    21 & 1  & 5  & 5  & 1  & 8  & 1  & 0  & 0  & 2  & 0  & 0  & 0  & 0  & 0  & 527--530\\
    21 & 1  & 5  & 5  & 1  & 8  & 0  & 1  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 531--537\\
    21 & 1  & 5  & 5  & 1  & 8  & 0  & 0  & 3  & 0  & 0  & 0  & 0  & 0  & 0  & 538\\
    21 & 1  & 5  & 5  & 1  & 8  & 1  & 0  & 1  & 0  & 1  & 0  & 0  & 0  & 0  & 539--541\\
    21 & 1  & 5  & 5  & 1  & 9  & 0  & 0  & 0  & 1  & 1  & 0  & 0  & 0  & 0  & 542\\
    21 & 1  & 5  & 5  & 1  & 9  & 0  & 0  & 1  & 0  & 0  & 1  & 0  & 0  & 0  & 543\\
    21 & 1  & 4  & 7  & 0  & 6  & 2  & 2  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 544--555\\
    21 & 1  & 4  & 7  & 0  & 6  & 3  & 0  & 2  & 0  & 0  & 0  & 0  & 0  & 0  & 556\\
    21 & 1  & 4  & 7  & 0  & 7  & 1  & 1  & 2  & 0  & 0  & 0  & 0  & 0  & 0  & 557--562\\
    21 & 1  & 4  & 7  & 0  & 5  & 4  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 563--565\\
    21 & 1  & 4  & 7  & 0  & 6  & 3  & 1  & 0  & 1  & 0  & 0  & 0  & 0  & 0  & 566--569\\
    21 & 1  & 4  & 7  & 0  & 7  & 0  & 3  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 570--571\\
    21 & 1  & 4  & 7  & 0  & 5  & 3  & 3  & 0  & 0  & 0  & 0  & 0  & 0  & 0  & 572--576\\
    21 & 1  & 4  & 7  & 0  & 7  & 2  & 0  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 577--580\\
    21 & 1  & 4  & 7  & 0  & 7  & 1  & 2  & 0  & 1  & 0  & 0  & 0  & 0  & 0  & 581--582\\
    21 & 1  & 4  & 7  & 0  & 6  & 1  & 4  & 0  & 0  & 0  & 0  & 0  & 0  & 0  & 583--584\\
    21 & 1  & 4  & 7  & 0  & 8  & 1  & 0  & 0  & 2  & 0  & 0  & 0  & 0  & 0  & 585\\
    21 & 1  & 4  & 7  & 0  & 8  & 0  & 1  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 586\\
    21 & 1  & 4  & 7  & 0  & 8  & 1  & 1  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 587--588\\
    21 & 1  & 4  & 7  & 0  & 7  & 2  & 1  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 589--590\\
    21 & 0  & 8  & 2  & 2  & 6  & 3  & 1  & 0  & 1  & 0  & 0  & 0  & 0  & 0  & 591\\
    21 & 0  & 8  & 2  & 2  & 6  & 4  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 592--593\\
    21 & 0  & 8  & 2  & 2  & 7  & 2  & 1  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 594--595\\
    21 & 0  & 8  & 2  & 2  & 7  & 3  & 0  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 596\\
    21 & 0  & 8  & 2  & 2  & 8  & 0  & 0  & 3  & 0  & 0  & 0  & 0  & 0  & 0  & 597\\
    21 & 0  & 8  & 2  & 2  & 6  & 3  & 0  & 2  & 0  & 0  & 0  & 0  & 0  & 0  & 598\\
    21 & 0  & 8  & 2  & 2  & 7  & 2  & 0  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 599\\
    21 & 0  & 7  & 4  & 1  & 7  & 1  & 1  & 2  & 0  & 0  & 0  & 0  & 0  & 0  & 600--603\\
    21 & 0  & 7  & 4  & 1  & 5  & 5  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 0  & 604--606\\
    21 & 0  & 7  & 4  & 1  & 6  & 4  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 607--612\\
    21 & 0  & 7  & 4  & 1  & 5  & 4  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 613--614\\
    21 & 0  & 7  & 4  & 1  & 6  & 3  & 0  & 2  & 0  & 0  & 0  & 0  & 0  & 0  & 615\\
    21 & 0  & 7  & 4  & 1  & 6  & 3  & 1  & 0  & 1  & 0  & 0  & 0  & 0  & 0  & 616--631\\
    21 & 0  & 7  & 4  & 1  & 7  & 2  & 1  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 632--640\\
    21 & 0  & 7  & 4  & 1  & 6  & 2  & 2  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 641--643\\
    21 & 0  & 7  & 4  & 1  & 7  & 1  & 2  & 0  & 1  & 0  & 0  & 0  & 0  & 0  & 644--645\\
    21 & 0  & 7  & 4  & 1  & 7  & 2  & 0  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 646--651\\
    21 & 0  & 7  & 4  & 1  & 8  & 1  & 0  & 1  & 0  & 1  & 0  & 0  & 0  & 0  & 652\\
    21 & 0  & 6  & 6  & 0  & 5  & 4  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 653--667\\
    21 & 0  & 6  & 6  & 0  & 6  & 3  & 0  & 2  & 0  & 0  & 0  & 0  & 0  & 0  & 668--679\\
    21 & 0  & 6  & 6  & 0  & 4  & 6  & 0  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 680--681\\
    21 & 0  & 6  & 6  & 0  & 7  & 2  & 0  & 1  & 1  & 0  & 0  & 0  & 0  & 0  & 682\\
    21 & 0  & 6  & 6  & 0  & 5  & 5  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 0  & 683--684\\
    21 & 0  & 6  & 6  & 0  & 6  & 2  & 2  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 685--701\\
    21 & 0  & 6  & 6  & 0  & 6  & 3  & 1  & 0  & 1  & 0  & 0  & 0  & 0  & 0  & 702--703\\
    21 & 0  & 6  & 6  & 0  & 7  & 1  & 1  & 2  & 0  & 0  & 0  & 0  & 0  & 0  & 704--710\\
    21 & 0  & 6  & 6  & 0  & 6  & 1  & 4  & 0  & 0  & 0  & 0  & 0  & 0  & 0  & 711--713\\
    21 & 0  & 6  & 6  & 0  & 7  & 0  & 3  & 1  & 0  & 0  & 0  & 0  & 0  & 0  & 714--716\\
    21 & 0  & 6  & 6  & 0  & 7  & 2  & 1  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 717--718\\
    21 & 0  & 6  & 6  & 0  & 4  & 5  & 2  & 0  & 0  & 0  & 0  & 0  & 0  & 0  & 719--724\\
    21 & 0  & 6  & 6  & 0  & 5  & 3  & 3  & 0  & 0  & 0  & 0  & 0  & 0  & 0  & 725--731\\
    21 & 0  & 6  & 6  & 0  & 8  & 0  & 0  & 3  & 0  & 0  & 0  & 0  & 0  & 0  & 732\\
    21 & 0  & 6  & 6  & 0  & 6  & 4  & 0  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 733\\
    21 & 0  & 6  & 6  & 0  & 8  & 0  & 2  & 0  & 0  & 1  & 0  & 0  & 0  & 0  & 734--735\\
    21 & 0  & 6  & 6  & 0  & 7  & 1  & 2  & 0  & 1  & 0  & 0  & 0  & 0  & 0  & 736\\
    21 & 0  & 6  & 6  & 0  & 8  & 1  & 0  & 0  & 2  & 0  & 0  & 0  & 0  & 0  & 737
\end{longtable}}
\end{document}


==> anc/S2.tex <==
\documentclass[varwidth=true,longtable]{scrartcl}
\usepackage{longtable}
\usepackage{booktabs}
\usepackage{caption}

\renewcommand{\thetable}{S\arabic{table}}

\begin{document}
\pagestyle{empty}
\setcounter{table}{1}
\footnotesize{\begin{longtable}{lll}
    \caption{List of all GN polyhedral graphs. The ordinal numbers $\omega$ in the first column
    can be used to identify the individual polyhedral graphs. 
    $|E|$ is the number of edges, and the pairs of numbers refer to edges deleted
    incident vertices $(k,l)$ as defined in the icosahedral graph 
    as shown in Fig.~1. Note that $|E|+|\{(k,l)\}|=30.$}\\
%
\toprule 
    $\omega$  & $|E|$  &  deleted edges $(k,l)$\\\midrule
\endfirsthead
\multicolumn{3}{c}{\tablename~\thetable{} -- continued from previous page}\\
\toprule 
    $\omega$  & $|E|$  &  deleted edges $(k,l)$\\\midrule
\endhead
\bottomrule\endfoot
1   & 24 & (0,8)(1,4)(2,10)(3,7)(5,9)(6,11)\\
2   & 24 & (0,10)(1,6)(2,5)(3,9)(4,8)(7,11)\\
3   & 23 & (1,6)(2,7)(2,10)(4,9)(5,7)(5,8)(10,11)\\
4   & 22 & (0,2)(0,6)(0,10)(1,11)(2,8)(3,5)(6,10)(6,11)\\
5   & 22 & (0,4)(0,6)(0,10)(3,11)(4,8)(5,9)(6,10)(8,9)\\
6   & 22 & (0,2)(0,6)(0,10)(1,3)(2,8)(2,10)(4,6)(5,7)\\
7   & 22 & (0,2)(0,8)(1,3)(3,9)(4,8)(5,9)(8,9)(10,11)\\
8   & 22 & (0,4)(0,6)(0,8)(1,9)(2,10)(3,7)(4,6)(4,8)\\
9   & 22 & (0,4)(0,6)(0,8)(3,7)(4,6)(4,8)(5,9)(10,11)\\
10  & 22 & (0,2)(0,8)(0,10)(1,9)(2,10)(3,7)(4,6)(4,8)\\
11  & 22 & (0,4)(0,6)(0,10)(1,3)(2,5)(2,8)(4,6)(5,7)\\
12  & 22 & (0,6)(0,8)(0,10)(1,3)(2,8)(2,10)(4,9)(7,11)\\
13  & 22 & (0,4)(0,6)(1,11)(2,8)(3,5)(3,9)(5,7)(6,10)\\
14  & 21 & (0,6)(0,10)(1,4)(1,6)(1,9)(2,10)(3,9)(4,6)(4,9)\\
15  & 21 & (0,2)(0,10)(2,8)(2,10)(4,9)(5,8)(5,9)(7,10)(8,9)\\
16  & 21 & (0,6)(0,10)(2,5)(2,7)(2,10)(3,5)(5,7)(6,10)(6,11)\\
17  & 21 & (0,2)(0,8)(1,3)(1,4)(1,9)(3,11)(4,8)(4,9)(8,9)\\
18  & 21 & (0,6)(0,10)(1,4)(1,9)(2,10)(3,9)(4,6)(4,9)(6,10)\\
19  & 21 & (0,4)(0,8)(2,5)(2,7)(2,8)(3,5)(3,7)(3,9)(5,7)\\
20  & 21 & (0,6)(0,10)(2,5)(2,7)(2,10)(3,5)(3,11)(5,7)(7,10)\\
21  & 21 & (0,6)(0,10)(2,5)(2,7)(2,10)(3,5)(5,7)(6,11)(7,10)\\
22  & 21 & (0,6)(0,8)(1,3)(1,4)(1,9)(3,5)(3,9)(4,8)(4,9)\\
23  & 21 & (0,6)(0,8)(1,4)(1,6)(1,9)(2,5)(4,8)(4,9)(8,9)\\
24  & 21 & (0,8)(0,10)(2,5)(2,7)(2,10)(3,5)(3,11)(5,7)(7,10)\\
25  & 21 & (0,2)(0,4)(1,3)(2,5)(4,8)(4,9)(5,8)(5,9)(8,9)\\
26  & 21 & (1,3)(1,6)(3,7)(5,9)(6,10)(6,11)(7,10)(7,11)(10,11)\\
27  & 21 & (0,6)(2,5)(2,7)(2,8)(5,7)(5,8)(6,11)(7,10)(10,11)\\
28  & 21 & (0,6)(2,5)(2,7)(2,8)(5,8)(6,11)(7,10)(7,11)(10,11)\\
29  & 21 & (0,10)(2,5)(2,7)(2,10)(3,7)(3,9)(5,7)(5,8)(8,9)\\
30  & 21 & (0,4)(0,6)(0,10)(1,9)(2,8)(2,10)(4,8)(4,9)(6,10)\\
31  & 21 & (0,2)(0,6)(0,10)(1,9)(2,8)(2,10)(4,8)(4,9)(6,10)\\
32  & 21 & (0,4)(2,5)(2,7)(2,8)(3,5)(3,7)(4,9)(5,7)(8,9)\\
33  & 21 & (0,6)(1,4)(1,6)(1,9)(3,5)(3,9)(4,8)(4,9)(5,8)\\
34  & 21 & (0,4)(2,7)(2,8)(3,5)(3,7)(4,9)(5,7)(5,9)(8,9)\\
35  & 21 & (0,10)(1,3)(1,9)(2,5)(2,7)(2,10)(3,5)(3,9)(5,7)\\
36  & 21 & (0,10)(1,3)(1,9)(2,7)(2,10)(3,5)(3,9)(5,7)(5,9)\\
37  & 21 & (0,4)(2,5)(2,7)(3,5)(3,7)(4,8)(4,9)(5,7)(8,9)\\
38  & 21 & (0,2)(0,8)(0,10)(2,5)(2,8)(3,5)(3,11)(7,10)(7,11)\\
39  & 21 & (1,3)(1,9)(1,11)(2,5)(2,8)(3,9)(5,7)(5,8)(7,11)\\
40  & 21 & (0,2)(0,8)(1,4)(1,9)(2,7)(2,10)(4,8)(4,9)(7,10)\\
41  & 21 & (0,4)(0,6)(0,10)(1,6)(1,11)(4,8)(4,9)(8,9)(10,11)\\
42  & 21 & (0,4)(0,6)(0,8)(1,4)(1,11)(2,8)(2,10)(6,10)(6,11)\\
43  & 21 & (0,6)(0,10)(2,5)(2,7)(2,10)(4,9)(5,7)(5,8)(7,10)\\
44  & 21 & (0,4)(0,10)(1,3)(1,6)(1,11)(6,10)(6,11)(8,9)(10,11)\\
45  & 21 & (0,8)(0,10)(2,5)(2,7)(2,8)(3,7)(4,6)(5,7)(5,8)\\
46  & 21 & (0,6)(0,10)(1,4)(1,6)(1,9)(3,11)(4,6)(4,9)(8,9)\\
47  & 21 & (0,4)(0,10)(1,4)(1,6)(1,11)(3,11)(4,6)(6,11)(8,9)\\
48  & 21 & (1,4)(2,7)(3,5)(3,7)(3,9)(4,6)(5,7)(5,9)(8,9)\\
49  & 21 & (0,4)(0,8)(1,6)(4,6)(4,8)(6,11)(7,11)(8,9)(10,11)\\
50  & 21 & (0,6)(0,10)(1,3)(1,4)(1,9)(3,9)(3,11)(4,8)(4,9)\\
51  & 21 & (0,2)(1,3)(1,9)(3,7)(3,11)(6,10)(7,10)(7,11)(10,11)\\
52  & 21 & (0,6)(0,10)(2,5)(2,7)(2,10)(4,6)(5,8)(5,9)(6,10)\\
53  & 21 & (0,2)(0,4)(0,8)(1,3)(2,5)(4,8)(4,9)(5,7)(8,9)\\
54  & 21 & (0,4)(0,6)(0,8)(1,4)(1,6)(2,7)(4,6)(7,11)(10,11)\\
55  & 21 & (0,4)(0,6)(0,8)(2,8)(3,5)(3,7)(4,9)(5,8)(5,9)\\
56  & 21 & (0,4)(0,6)(0,10)(1,4)(2,7)(2,10)(5,7)(6,10)(6,11)\\
57  & 21 & (0,4)(0,6)(0,8)(1,6)(1,11)(2,5)(4,8)(4,9)(8,9)\\
58  & 21 & (0,4)(0,8)(1,4)(1,6)(1,11)(3,9)(6,10)(6,11)(10,11)\\
59  & 21 & (0,4)(0,6)(0,8)(1,6)(2,5)(4,8)(4,9)(5,7)(8,9)\\
60  & 21 & (0,4)(0,10)(1,4)(1,6)(1,9)(2,10)(4,6)(6,11)(8,9)\\
61  & 21 & (0,4)(0,6)(0,10)(1,4)(1,9)(2,10)(6,10)(6,11)(8,9)\\
62  & 21 & (0,4)(0,6)(0,8)(2,5)(4,6)(4,8)(5,7)(7,10)(8,9)\\
63  & 21 & (0,4)(0,6)(0,8)(1,4)(1,6)(2,5)(4,6)(5,7)(8,9)\\
64  & 21 & (0,4)(0,6)(0,8)(1,6)(1,9)(2,5)(3,9)(4,8)(4,9)\\
65  & 21 & (0,2)(0,8)(0,10)(2,8)(3,5)(4,9)(5,8)(5,9)(7,10)\\
66  & 21 & (0,4)(0,6)(0,8)(1,6)(1,9)(2,8)(3,5)(4,8)(4,9)\\
67  & 21 & (0,4)(0,6)(0,8)(1,6)(1,9)(2,8)(3,5)(4,6)(5,8)\\
68  & 21 & (0,2)(0,6)(0,10)(1,4)(1,11)(3,9)(3,11)(6,10)(6,11)\\
69  & 21 & (0,4)(0,6)(0,8)(1,6)(2,8)(3,5)(4,9)(5,8)(5,9)\\
70  & 21 & (0,4)(0,6)(0,8)(1,3)(2,5)(4,6)(4,8)(5,9)(8,9)\\
71  & 21 & (0,4)(0,6)(0,8)(1,3)(1,4)(1,9)(2,10)(4,6)(8,9)\\
72  & 21 & (0,4)(0,6)(0,8)(1,3)(1,4)(1,9)(2,5)(4,6)(8,9)\\
73  & 21 & (0,4)(0,6)(0,8)(2,5)(4,6)(4,8)(5,9)(7,10)(8,9)\\
74  & 21 & (0,4)(0,6)(0,8)(2,5)(3,7)(4,6)(4,8)(5,9)(8,9)\\
75  & 21 & (0,4)(0,6)(0,10)(1,4)(1,11)(2,10)(6,10)(6,11)(8,9)\\
76  & 21 & (0,4)(0,6)(0,8)(1,3)(1,9)(2,8)(3,5)(4,8)(4,9)\\
77  & 21 & (0,4)(0,6)(0,8)(1,3)(1,4)(1,9)(2,8)(3,5)(4,6)\\
78  & 21 & (0,4)(0,6)(0,10)(1,6)(1,11)(3,5)(3,7)(3,11)(4,6)\\
79  & 21 & (0,4)(0,6)(1,4)(2,8)(4,6)(6,10)(7,10)(7,11)(10,11)\\
80  & 21 & (0,2)(0,6)(0,10)(1,4)(1,6)(1,11)(3,9)(3,11)(4,6)\\
81  & 21 & (0,4)(0,6)(0,10)(1,4)(1,9)(2,10)(4,6)(7,10)(8,9)\\
82  & 21 & (0,4)(0,6)(0,8)(1,3)(1,4)(1,9)(2,5)(3,9)(4,6)\\
83  & 21 & (0,4)(0,6)(0,8)(1,6)(2,8)(3,5)(3,9)(5,8)(5,9)\\
84  & 21 & (0,4)(0,6)(0,10)(1,3)(1,6)(1,11)(2,8)(3,11)(4,6)\\
85  & 21 & (0,2)(0,4)(0,8)(2,8)(2,10)(4,6)(5,8)(5,9)(7,10)\\
86  & 21 & (0,4)(0,6)(0,8)(1,3)(2,5)(3,9)(4,8)(5,9)(8,9)\\
87  & 21 & (0,4)(0,6)(0,10)(1,3)(1,9)(1,11)(3,5)(3,9)(4,6)\\
88  & 21 & (0,4)(0,6)(0,10)(1,3)(1,11)(3,9)(3,11)(6,10)(7,11)\\
89  & 21 & (0,4)(0,6)(0,10)(1,3)(1,6)(1,11)(2,7)(2,10)(4,6)\\
90  & 21 & (1,4)(1,9)(2,5)(3,5)(3,7)(3,11)(4,6)(5,7)(7,11)\\
91  & 21 & (0,4)(0,6)(0,8)(1,6)(1,11)(2,8)(3,11)(4,8)(4,9)\\
92  & 21 & (0,4)(0,6)(0,8)(2,5)(3,7)(4,6)(4,8)(5,7)(8,9)\\
93  & 21 & (0,4)(0,6)(0,10)(1,4)(1,11)(2,10)(3,9)(6,10)(6,11)\\
94  & 21 & (0,4)(0,6)(0,10)(1,6)(1,9)(2,8)(4,6)(4,8)(10,11)\\
95  & 21 & (0,4)(0,6)(0,10)(1,3)(1,11)(2,10)(3,9)(6,10)(6,11)\\
96  & 21 & (0,4)(0,6)(0,10)(1,3)(1,11)(2,7)(2,10)(6,10)(6,11)\\
97  & 21 & (0,4)(0,6)(0,8)(1,4)(1,6)(2,8)(3,5)(4,6)(5,9)\\
98  & 21 & (0,2)(0,8)(0,10)(2,7)(2,10)(3,11)(4,8)(6,10)(7,11)\\
99  & 21 & (0,4)(0,6)(0,10)(1,4)(1,6)(2,10)(4,6)(5,9)(8,9)\\
100 & 21 & (0,4)(0,6)(0,8)(2,5)(3,9)(4,8)(5,9)(6,10)(8,9)\\
101 & 21 & (0,4)(0,6)(0,8)(1,6)(1,11)(3,5)(3,7)(3,11)(4,6)\\
102 & 21 & (1,4)(1,6)(2,5)(2,7)(2,10)(4,9)(5,8)(5,9)(8,9)\\
103 & 21 & (0,4)(0,6)(0,10)(1,3)(1,11)(3,5)(3,9)(4,6)(6,10)\\
104 & 21 & (0,2)(0,8)(0,10)(2,7)(2,10)(3,7)(3,11)(4,8)(5,7)\\
105 & 21 & (0,2)(0,8)(1,3)(1,11)(2,7)(2,10)(3,7)(3,11)(5,7)\\
106 & 21 & (0,4)(0,6)(0,10)(1,3)(1,9)(4,6)(4,8)(8,9)(10,11)\\
107 & 21 & (0,4)(0,6)(0,10)(1,4)(1,11)(3,5)(3,9)(6,10)(6,11)\\
108 & 21 & (0,2)(0,6)(0,10)(2,8)(2,10)(3,7)(3,9)(5,7)(5,8)\\
109 & 21 & (0,4)(0,6)(0,8)(1,9)(2,8)(2,10)(4,9)(5,8)(6,10)\\
110 & 21 & (0,2)(0,8)(0,10)(1,6)(2,7)(2,10)(4,6)(5,7)(5,8)\\
111 & 21 & (0,4)(0,6)(0,10)(2,10)(4,8)(6,11)(7,10)(7,11)(8,9)\\
112 & 21 & (0,2)(0,4)(0,8)(1,4)(1,6)(2,5)(4,6)(5,7)(8,9)\\
113 & 21 & (0,4)(0,6)(0,10)(1,3)(1,6)(2,10)(3,7)(4,6)(7,11)\\
114 & 21 & (0,2)(0,6)(0,10)(1,3)(1,6)(2,10)(3,7)(4,6)(7,11)\\
115 & 21 & (0,2)(0,8)(0,10)(2,8)(3,5)(4,9)(5,7)(5,9)(7,10)\\
116 & 21 & (0,2)(0,8)(0,10)(1,4)(1,6)(1,11)(2,7)(4,6)(10,11)\\
117 & 21 & (0,4)(0,6)(0,8)(2,5)(3,7)(3,9)(4,8)(5,7)(8,9)\\
118 & 21 & (0,4)(0,6)(0,10)(1,3)(1,11)(2,10)(3,7)(6,11)(7,10)\\
119 & 21 & (0,4)(0,6)(0,10)(1,4)(2,10)(3,7)(3,11)(6,10)(7,11)\\
120 & 21 & (0,4)(0,6)(0,10)(1,3)(1,11)(2,7)(3,11)(4,6)(6,10)\\
121 & 21 & (0,4)(0,6)(0,10)(1,3)(1,11)(2,8)(3,11)(4,6)(6,10)\\
122 & 21 & (0,4)(0,6)(0,10)(1,3)(1,9)(2,10)(3,9)(4,6)(4,8)\\
123 & 21 & (0,4)(0,6)(0,8)(1,3)(1,11)(3,9)(4,6)(6,10)(10,11)\\
124 & 21 & (0,4)(0,6)(0,8)(1,4)(1,9)(3,9)(6,10)(6,11)(10,11)\\
125 & 21 & (0,2)(0,8)(0,10)(1,3)(2,5)(2,8)(3,11)(7,10)(7,11)\\
126 & 21 & (0,4)(0,6)(0,8)(2,8)(3,5)(3,7)(4,6)(5,7)(5,9)\\
127 & 21 & (0,4)(0,6)(0,8)(3,5)(3,7)(4,6)(6,10)(7,11)(10,11)\\
128 & 21 & (0,4)(0,6)(0,8)(1,3)(3,7)(4,6)(6,10)(7,11)(10,11)\\
129 & 21 & (0,4)(0,6)(0,8)(1,4)(3,7)(3,11)(6,10)(7,11)(10,11)\\
130 & 21 & (0,4)(0,6)(0,8)(1,6)(1,11)(3,5)(3,9)(4,8)(4,9)\\
131 & 21 & (0,2)(0,6)(0,10)(2,8)(2,10)(3,7)(4,6)(5,7)(5,8)\\
132 & 21 & (0,4)(0,6)(0,10)(1,11)(3,11)(4,8)(4,9)(6,10)(8,9)\\
133 & 21 & (0,4)(0,6)(0,8)(1,4)(1,9)(2,8)(6,10)(6,11)(10,11)\\
134 & 21 & (0,4)(0,6)(0,10)(1,3)(1,6)(2,7)(4,6)(7,11)(10,11)\\
135 & 21 & (0,2)(0,8)(0,10)(2,7)(4,6)(5,7)(5,8)(6,10)(10,11)\\
136 & 21 & (0,4)(0,6)(0,10)(1,4)(1,11)(2,10)(3,7)(6,11)(7,10)\\
137 & 21 & (0,4)(0,6)(0,10)(1,3)(1,11)(2,7)(3,11)(6,10)(7,11)\\
138 & 21 & (0,4)(0,6)(0,8)(2,8)(3,5)(3,7)(4,9)(5,7)(5,9)\\
139 & 21 & (0,4)(0,6)(0,10)(1,3)(1,9)(1,11)(2,10)(3,9)(4,6)\\
140 & 21 & (0,2)(0,6)(0,10)(2,8)(3,11)(5,7)(5,8)(6,10)(10,11)\\
141 & 21 & (0,4)(0,6)(0,8)(1,4)(1,11)(2,10)(6,10)(6,11)(8,9)\\
142 & 21 & (0,4)(0,6)(0,8)(1,6)(1,11)(3,9)(3,11)(4,8)(5,9)\\
143 & 21 & (0,4)(0,6)(0,8)(1,3)(1,11)(3,11)(4,6)(5,9)(8,9)\\
144 & 21 & (0,4)(0,6)(0,8)(1,11)(2,7)(2,10)(4,8)(6,11)(7,10)\\
145 & 21 & (0,4)(0,6)(0,10)(1,6)(1,9)(2,8)(2,10)(4,9)(5,8)\\
146 & 21 & (0,4)(0,6)(0,8)(2,7)(2,10)(3,11)(4,8)(6,10)(7,11)\\
147 & 21 & (0,4)(0,6)(0,8)(1,4)(1,11)(2,7)(2,10)(6,11)(7,10)\\
148 & 21 & (0,4)(0,6)(0,8)(2,10)(3,7)(3,11)(4,8)(6,10)(7,11)\\
149 & 21 & (0,4)(0,6)(0,8)(1,4)(2,8)(2,10)(6,11)(7,10)(7,11)\\
150 & 21 & (1,4)(1,6)(3,5)(3,9)(4,9)(5,7)(6,10)(7,11)(10,11)\\
151 & 21 & (1,4)(1,9)(3,5)(3,7)(4,9)(5,7)(6,10)(6,11)(10,11)\\
152 & 21 & (0,8)(1,3)(2,10)(3,7)(3,11)(5,9)(7,10)(7,11)(10,11)\\
153 & 21 & (1,3)(1,4)(1,9)(3,5)(3,9)(5,8)(5,9)(6,10)(7,11)\\
154 & 21 & (1,9)(2,7)(3,5)(3,7)(3,9)(4,8)(5,7)(5,9)(10,11)\\
155 & 21 & (1,4)(1,6)(1,11)(2,5)(2,7)(2,8)(3,11)(7,10)(7,11)\\
156 & 21 & (0,4)(0,6)(1,4)(1,6)(1,11)(2,8)(3,11)(4,6)(7,10)\\
157 & 21 & (0,6)(0,8)(1,4)(3,11)(4,6)(4,9)(5,9)(6,10)(8,9)\\
158 & 21 & (0,4)(0,6)(1,11)(3,9)(4,6)(4,8)(6,10)(7,10)(10,11)\\
159 & 21 & (0,4)(0,10)(1,3)(1,4)(1,9)(3,5)(3,9)(4,6)(7,11)\\
160 & 21 & (0,6)(0,8)(1,3)(1,11)(3,7)(3,11)(4,9)(6,10)(6,11)\\
161 & 21 & (0,4)(0,6)(1,4)(1,6)(1,9)(3,9)(4,6)(5,7)(10,11)\\
162 & 21 & (0,8)(0,10)(2,7)(2,10)(3,5)(4,6)(5,7)(5,9)(7,10)\\
163 & 21 & (0,6)(2,5)(2,7)(2,8)(3,9)(5,7)(5,8)(7,10)(10,11)\\
164 & 21 & (0,6)(0,8)(1,3)(1,9)(1,11)(2,5)(4,8)(4,9)(8,9)\\
165 & 21 & (0,2)(0,6)(1,11)(2,8)(3,5)(6,10)(6,11)(7,10)(10,11)\\
166 & 21 & (0,6)(0,10)(2,5)(2,8)(3,5)(3,7)(3,9)(5,7)(7,11)\\
167 & 21 & (0,6)(0,10)(1,11)(2,5)(3,7)(5,8)(6,10)(6,11)(10,11)\\
168 & 21 & (0,6)(0,10)(2,7)(2,8)(3,5)(3,7)(3,11)(5,7)(5,9)\\
169 & 21 & (0,2)(0,10)(1,6)(2,7)(2,10)(4,8)(5,7)(6,11)(7,10)\\
170 & 21 & (0,4)(0,6)(1,4)(1,6)(1,11)(3,5)(3,9)(4,6)(7,10)\\
171 & 21 & (0,2)(0,10)(2,5)(2,8)(3,11)(5,7)(5,8)(6,10)(8,9)\\
172 & 21 & (0,2)(0,10)(2,5)(2,8)(3,7)(5,7)(5,8)(6,11)(8,9)\\
173 & 21 & (0,4)(0,8)(1,9)(3,5)(3,7)(3,9)(4,8)(4,9)(6,11)\\
174 & 21 & (0,4)(0,8)(1,4)(1,6)(3,9)(4,6)(6,11)(7,11)(10,11)\\
175 & 21 & (0,6)(0,10)(1,4)(1,6)(1,11)(3,5)(4,6)(4,9)(8,9)\\
176 & 21 & (0,4)(0,6)(1,3)(1,11)(3,9)(3,11)(5,7)(6,10)(6,11)\\
177 & 21 & (0,4)(0,10)(1,3)(1,6)(6,10)(6,11)(7,11)(8,9)(10,11)\\
178 & 21 & (0,6)(0,8)(1,4)(1,6)(1,11)(3,7)(4,6)(4,9)(10,11)\\
179 & 21 & (0,4)(0,6)(1,4)(1,6)(1,9)(3,11)(4,6)(5,7)(8,9)\\
180 & 21 & (0,4)(0,6)(1,4)(1,6)(1,9)(3,11)(4,6)(7,10)(8,9)\\
181 & 21 & (0,6)(0,10)(2,7)(2,10)(3,5)(5,8)(5,9)(6,10)(6,11)\\
182 & 21 & (0,6)(0,10)(2,7)(2,10)(3,5)(4,6)(5,8)(5,9)(6,10)\\
183 & 21 & (0,4)(0,6)(1,4)(3,5)(4,6)(5,7)(5,9)(6,10)(8,9)\\
184 & 21 & (0,4)(0,8)(2,5)(2,7)(4,6)(4,8)(7,10)(7,11)(8,9)\\
185 & 21 & (0,4)(0,6)(1,3)(1,9)(3,9)(3,11)(4,8)(4,9)(7,10)\\
186 & 21 & (0,4)(0,6)(1,6)(4,6)(4,8)(5,8)(7,11)(8,9)(10,11)\\
187 & 21 & (0,4)(0,6)(1,9)(3,9)(4,6)(4,8)(6,10)(7,10)(10,11)\\
188 & 21 & (0,4)(0,6)(1,9)(3,9)(4,8)(4,9)(6,10)(7,10)(10,11)\\
189 & 21 & (0,2)(1,3)(1,6)(1,11)(2,5)(2,8)(3,11)(6,11)(7,10)\\
190 & 21 & (0,4)(0,6)(1,4)(1,6)(1,11)(3,5)(4,6)(5,7)(8,9)\\
191 & 21 & (0,4)(0,6)(0,8)(1,3)(4,6)(6,10)(7,11)(8,9)(10,11)\\
192 & 21 & (0,4)(0,6)(0,10)(2,7)(2,10)(3,7)(5,7)(5,8)(6,11)\\
193 & 21 & (0,10)(1,4)(1,6)(1,9)(3,7)(4,8)(4,9)(6,11)(10,11)\\
194 & 21 & (0,4)(0,6)(0,10)(1,6)(2,7)(2,10)(4,8)(4,9)(5,9)\\
195 & 21 & (0,4)(0,6)(0,8)(1,9)(3,7)(4,8)(6,10)(6,11)(10,11)\\
196 & 21 & (0,4)(0,6)(0,10)(1,6)(2,7)(2,10)(4,8)(4,9)(7,11)\\
197 & 21 & (0,4)(0,6)(0,8)(1,4)(3,9)(3,11)(6,10)(7,11)(10,11)\\
198 & 21 & (0,4)(0,6)(0,8)(1,4)(3,11)(6,10)(7,11)(8,9)(10,11)\\
199 & 21 & (0,4)(0,6)(0,8)(1,11)(3,7)(4,8)(4,9)(6,10)(10,11)\\
200 & 21 & (0,6)(1,4)(1,9)(2,5)(2,8)(3,7)(3,9)(5,8)(5,9)\\
201 & 21 & (0,2)(0,6)(0,10)(1,6)(1,11)(2,7)(3,5)(3,11)(4,6)\\
202 & 21 & (0,2)(0,6)(0,10)(1,6)(1,11)(2,10)(3,9)(4,6)(4,8)\\
203 & 21 & (0,4)(0,6)(0,8)(3,7)(4,8)(5,9)(6,10)(6,11)(10,11)\\
204 & 21 & (0,4)(0,6)(0,10)(1,11)(2,7)(2,10)(4,6)(5,8)(7,10)\\
205 & 21 & (0,4)(0,6)(0,10)(1,3)(1,6)(4,6)(7,11)(8,9)(10,11)\\
206 & 21 & (0,4)(0,6)(0,8)(1,3)(1,6)(4,6)(7,11)(8,9)(10,11)\\
207 & 21 & (0,2)(0,8)(0,10)(1,4)(1,11)(2,10)(4,6)(7,10)(8,9)\\
208 & 21 & (0,4)(0,6)(0,10)(1,3)(1,9)(3,7)(4,6)(4,8)(10,11)\\
209 & 21 & (0,4)(0,6)(0,10)(2,8)(2,10)(3,5)(3,11)(6,10)(7,11)\\
210 & 21 & (0,4)(0,6)(0,8)(2,8)(2,10)(3,7)(3,9)(5,7)(5,8)\\
211 & 21 & (0,4)(0,6)(0,8)(1,6)(1,11)(3,7)(4,8)(4,9)(10,11)\\
212 & 21 & (0,2)(0,6)(0,10)(2,10)(3,7)(3,9)(5,8)(6,10)(7,11)\\
213 & 21 & (0,4)(0,6)(0,10)(1,6)(3,9)(4,8)(4,9)(7,11)(10,11)\\
214 & 21 & (0,4)(0,6)(0,8)(1,6)(2,7)(2,10)(4,8)(4,9)(5,9)\\
215 & 21 & (0,2)(0,4)(1,6)(2,10)(4,8)(4,9)(5,7)(5,8)(8,9)\\
216 & 21 & (0,8)(0,10)(1,4)(2,5)(2,7)(2,10)(4,6)(5,9)(7,10)\\
217 & 21 & (0,4)(0,6)(0,8)(1,3)(1,6)(2,8)(4,6)(7,11)(10,11)\\
218 & 21 & (0,6)(0,8)(1,3)(1,4)(2,8)(3,11)(4,8)(4,9)(5,9)\\
219 & 21 & (0,4)(0,6)(0,8)(1,6)(1,11)(2,7)(4,8)(4,9)(10,11)\\
220 & 21 & (0,2)(0,4)(0,8)(1,11)(3,9)(4,8)(4,9)(6,10)(10,11)\\
221 & 21 & (0,4)(0,6)(0,10)(1,6)(1,11)(3,7)(4,8)(4,9)(10,11)\\
222 & 21 & (0,4)(0,6)(0,10)(1,4)(1,11)(2,10)(6,11)(7,10)(8,9)\\
223 & 21 & (0,2)(0,4)(0,8)(1,11)(3,9)(3,11)(4,6)(4,8)(6,10)\\
224 & 21 & (0,4)(0,6)(0,8)(1,3)(1,6)(2,10)(3,7)(4,6)(7,11)\\
225 & 21 & (0,4)(0,6)(0,8)(2,7)(2,10)(3,7)(5,7)(5,8)(6,11)\\
226 & 21 & (0,4)(0,6)(0,8)(1,4)(1,11)(3,9)(3,11)(6,10)(7,11)\\
227 & 21 & (0,2)(0,6)(0,10)(2,7)(3,9)(5,8)(5,9)(6,10)(10,11)\\
228 & 21 & (0,4)(0,6)(0,8)(1,3)(1,9)(1,11)(3,7)(4,6)(10,11)\\
229 & 21 & (0,2)(0,6)(1,11)(2,7)(2,10)(3,11)(4,8)(6,11)(7,10)\\
230 & 21 & (0,4)(0,6)(0,8)(1,4)(1,11)(3,11)(6,10)(7,11)(8,9)\\
231 & 21 & (0,4)(0,6)(0,10)(1,3)(1,9)(1,11)(2,8)(4,6)(10,11)\\
232 & 21 & (0,4)(0,6)(0,10)(2,8)(3,5)(4,6)(5,7)(5,9)(7,10)\\
233 & 21 & (0,2)(0,6)(0,10)(2,8)(2,10)(3,5)(3,7)(4,9)(5,7)\\
234 & 21 & (0,4)(0,6)(0,10)(1,11)(3,9)(3,11)(4,8)(6,10)(7,11)\\
235 & 21 & (0,4)(0,6)(0,10)(1,3)(1,9)(1,11)(2,10)(4,6)(8,9)\\
236 & 21 & (0,4)(0,6)(0,8)(1,3)(1,9)(1,11)(2,8)(2,10)(4,6)\\
237 & 21 & (0,4)(0,6)(0,10)(1,3)(1,11)(2,8)(2,10)(6,11)(7,10)\\
238 & 21 & (0,4)(0,6)(0,8)(2,7)(2,10)(3,5)(3,7)(5,7)(6,11)\\
239 & 21 & (0,4)(0,6)(0,8)(2,7)(2,10)(3,7)(3,11)(5,7)(5,8)\\
240 & 21 & (0,4)(0,6)(1,9)(3,5)(3,7)(3,11)(4,8)(5,8)(5,9)\\
241 & 21 & (0,6)(1,4)(3,9)(4,8)(4,9)(6,10)(7,10)(7,11)(10,11)\\
242 & 21 & (0,4)(0,6)(0,8)(1,6)(2,7)(2,10)(4,8)(4,9)(5,7)\\
243 & 21 & (0,6)(0,8)(1,4)(2,5)(2,8)(4,8)(4,9)(5,9)(7,10)\\
244 & 21 & (0,4)(0,6)(0,8)(1,3)(1,9)(3,7)(4,8)(4,9)(10,11)\\
245 & 21 & (0,4)(0,6)(0,8)(1,6)(1,9)(3,7)(4,8)(4,9)(10,11)\\
246 & 21 & (0,4)(0,6)(0,10)(2,7)(2,10)(4,9)(5,8)(6,10)(7,11)\\
247 & 21 & (0,4)(0,6)(0,8)(1,6)(1,11)(2,7)(4,6)(5,8)(10,11)\\
248 & 21 & (1,3)(1,11)(2,5)(3,7)(3,11)(6,10)(6,11)(7,10)(8,9)\\
249 & 21 & (0,2)(0,8)(0,10)(2,7)(3,9)(5,8)(6,10)(7,11)(10,11)\\
250 & 21 & (0,4)(0,6)(0,10)(1,6)(1,9)(2,7)(4,8)(4,9)(10,11)\\
251 & 21 & (0,4)(0,6)(0,10)(1,3)(2,8)(2,10)(6,11)(7,10)(7,11)\\
252 & 21 & (0,4)(0,6)(0,8)(1,4)(1,9)(3,7)(6,10)(6,11)(10,11)\\
253 & 21 & (0,4)(0,6)(0,10)(2,7)(2,10)(3,11)(5,8)(6,10)(7,11)\\
254 & 21 & (1,4)(1,6)(2,5)(3,11)(4,6)(4,9)(5,7)(6,11)(8,9)\\
255 & 21 & (0,4)(1,3)(1,9)(1,11)(3,7)(5,7)(6,10)(6,11)(10,11)\\
256 & 21 & (0,4)(0,6)(0,10)(1,6)(2,7)(2,10)(4,8)(4,9)(5,7)\\
257 & 21 & (1,4)(3,5)(3,7)(4,9)(5,8)(5,9)(6,10)(6,11)(8,9)\\
258 & 21 & (0,2)(1,3)(1,9)(1,11)(2,8)(3,11)(6,10)(6,11)(7,10)\\
259 & 21 & (0,4)(0,6)(0,10)(1,9)(3,7)(3,11)(4,8)(6,10)(6,11)\\
260 & 21 & (0,2)(0,8)(0,10)(1,6)(1,11)(2,5)(4,8)(4,9)(8,9)\\
261 & 21 & (0,8)(1,9)(1,11)(3,5)(3,7)(3,11)(4,8)(5,9)(6,11)\\
262 & 21 & (0,4)(0,6)(0,10)(1,6)(1,11)(2,10)(3,9)(4,8)(4,9)\\
263 & 21 & (0,2)(1,4)(1,9)(2,7)(2,10)(3,5)(3,11)(7,10)(7,11)\\
264 & 21 & (0,4)(0,6)(0,8)(1,9)(3,7)(3,11)(4,8)(6,10)(6,11)\\
265 & 21 & (1,3)(1,6)(1,11)(2,5)(2,8)(3,5)(3,9)(7,10)(7,11)\\
266 & 21 & (0,2)(0,6)(0,10)(1,4)(1,9)(3,7)(3,11)(6,10)(6,11)\\
267 & 21 & (0,2)(0,4)(0,8)(2,5)(4,8)(5,7)(6,10)(6,11)(8,9)\\
268 & 21 & (0,4)(0,6)(0,8)(1,3)(1,9)(2,7)(2,10)(4,6)(4,8)\\
269 & 21 & (0,4)(0,6)(0,8)(1,4)(1,9)(2,7)(2,10)(6,10)(6,11)\\
270 & 21 & (0,6)(0,10)(1,11)(2,5)(2,7)(2,10)(4,6)(5,8)(7,10)\\
271 & 21 & (0,4)(0,6)(0,8)(1,9)(3,7)(4,8)(4,9)(6,10)(10,11)\\
272 & 21 & (0,4)(0,6)(0,10)(2,7)(2,10)(3,7)(3,11)(5,7)(5,8)\\
273 & 21 & (0,4)(0,6)(0,10)(1,3)(1,11)(3,11)(6,10)(7,11)(8,9)\\
274 & 21 & (0,2)(0,4)(0,8)(2,10)(3,5)(3,7)(5,7)(6,11)(7,11)\\
275 & 21 & (0,4)(0,6)(0,10)(2,8)(2,10)(3,5)(3,7)(3,9)(5,7)\\
276 & 21 & (0,4)(0,6)(0,8)(2,8)(2,10)(3,5)(3,7)(3,9)(5,7)\\
277 & 21 & (0,4)(0,6)(0,8)(1,3)(1,11)(3,11)(6,10)(7,11)(8,9)\\
278 & 21 & (0,2)(0,8)(0,10)(2,10)(3,5)(3,7)(4,6)(5,7)(7,11)\\
279 & 21 & (0,4)(0,6)(0,10)(2,8)(3,5)(3,9)(5,7)(5,9)(6,10)\\
280 & 21 & (0,2)(0,6)(0,10)(2,8)(3,5)(3,9)(5,7)(6,10)(10,11)\\
281 & 21 & (0,4)(0,6)(0,10)(1,11)(3,7)(3,11)(4,8)(4,9)(6,10)\\
282 & 21 & (0,4)(0,8)(1,6)(2,5)(2,8)(3,5)(4,6)(5,7)(6,11)\\
283 & 21 & (0,6)(2,5)(2,7)(2,8)(4,6)(5,8)(5,9)(7,10)(10,11)\\
284 & 21 & (0,4)(0,6)(0,10)(1,3)(1,9)(2,7)(2,10)(4,6)(4,8)\\
285 & 21 & (0,2)(1,4)(1,6)(1,11)(2,8)(3,11)(4,6)(7,10)(7,11)\\
286 & 21 & (0,4)(0,6)(0,10)(1,6)(1,11)(2,7)(2,10)(4,8)(4,9)\\
287 & 21 & (0,2)(0,8)(0,10)(1,11)(3,7)(3,11)(5,8)(6,10)(6,11)\\
288 & 21 & (0,4)(0,6)(0,10)(1,3)(1,11)(2,10)(3,9)(6,11)(7,10)\\
289 & 21 & (0,4)(0,6)(0,10)(1,4)(3,5)(3,7)(4,6)(5,9)(8,9)\\
290 & 21 & (0,6)(0,10)(1,6)(1,11)(2,5)(2,7)(2,8)(4,6)(5,8)\\
291 & 21 & (0,4)(0,6)(0,10)(2,7)(2,10)(3,7)(3,11)(4,8)(5,7)\\
292 & 21 & (0,4)(0,6)(0,10)(1,3)(1,9)(2,7)(2,10)(4,8)(4,9)\\
293 & 21 & (0,2)(0,6)(0,10)(1,6)(1,9)(2,5)(3,9)(4,8)(5,9)\\
294 & 21 & (0,4)(0,6)(0,10)(1,11)(3,11)(4,8)(6,10)(7,11)(8,9)\\
295 & 21 & (0,4)(0,6)(0,8)(1,6)(2,8)(2,10)(4,9)(5,7)(5,8)\\
296 & 21 & (0,4)(0,6)(0,10)(1,3)(1,9)(4,6)(7,11)(8,9)(10,11)\\
297 & 21 & (0,4)(0,6)(0,8)(1,3)(1,9)(4,6)(7,11)(8,9)(10,11)\\
298 & 21 & (0,10)(1,3)(1,6)(2,5)(2,10)(3,9)(3,11)(5,7)(7,11)\\
299 & 21 & (0,4)(0,6)(0,10)(2,5)(2,8)(3,5)(3,11)(6,10)(7,11)\\
300 & 21 & (0,4)(0,6)(0,10)(2,5)(4,8)(6,11)(7,10)(7,11)(8,9)\\
301 & 21 & (0,4)(0,6)(0,8)(1,4)(1,9)(2,8)(2,10)(6,11)(7,10)\\
302 & 21 & (0,10)(1,3)(1,6)(2,10)(3,7)(3,11)(4,6)(4,9)(7,11)\\
303 & 21 & (0,4)(0,6)(0,8)(1,4)(1,9)(3,11)(6,10)(7,11)(8,9)\\
304 & 21 & (0,2)(0,6)(0,10)(1,6)(2,8)(3,5)(4,8)(4,9)(5,9)\\
305 & 21 & (0,2)(0,6)(0,10)(1,3)(1,9)(3,5)(4,6)(4,8)(8,9)\\
306 & 21 & (0,4)(0,6)(0,8)(1,11)(2,10)(3,7)(4,8)(6,11)(7,10)\\
307 & 21 & (0,4)(0,6)(0,8)(1,4)(2,10)(3,7)(3,11)(6,10)(7,11)\\
308 & 21 & (0,8)(0,10)(1,4)(1,6)(2,5)(2,7)(2,8)(4,6)(7,11)\\
309 & 21 & (0,4)(0,6)(0,8)(2,8)(2,10)(3,5)(6,11)(7,10)(7,11)\\
310 & 21 & (0,4)(0,6)(0,8)(1,9)(2,7)(2,10)(4,8)(6,11)(7,10)\\
311 & 21 & (1,3)(1,4)(2,5)(2,8)(3,5)(4,9)(5,7)(6,11)(8,9)\\
312 & 21 & (0,4)(0,6)(0,8)(2,7)(2,10)(4,8)(5,9)(6,11)(7,10)\\
313 & 21 & (0,2)(0,4)(0,8)(2,10)(3,7)(3,11)(4,8)(5,9)(7,11)\\
314 & 21 & (0,2)(0,8)(1,4)(2,5)(3,7)(3,11)(4,8)(5,7)(8,9)\\
315 & 21 & (0,4)(0,6)(0,10)(1,9)(3,5)(3,7)(4,6)(7,11)(10,11)\\
316 & 21 & (0,4)(0,6)(1,11)(3,7)(3,11)(4,8)(4,9)(6,10)(7,10)\\
317 & 21 & (0,8)(0,10)(1,4)(1,11)(2,5)(2,7)(2,8)(6,10)(6,11)\\
318 & 21 & (0,4)(0,6)(0,8)(1,4)(1,9)(3,9)(3,11)(6,10)(7,11)\\
319 & 21 & (0,2)(0,6)(0,10)(2,10)(3,7)(3,11)(5,8)(5,9)(7,11)\\
320 & 21 & (0,4)(0,6)(0,8)(1,3)(1,11)(2,7)(2,10)(4,6)(7,10)\\
321 & 21 & (0,4)(0,6)(0,8)(1,3)(2,7)(2,10)(3,11)(6,10)(7,11)\\
322 & 21 & (0,4)(0,6)(0,8)(1,3)(1,11)(2,8)(2,10)(6,11)(7,10)\\
323 & 21 & (0,4)(0,6)(0,10)(1,9)(1,11)(3,5)(3,7)(4,6)(10,11)\\
324 & 21 & (0,4)(0,6)(0,8)(2,7)(2,10)(4,9)(5,8)(6,10)(7,11)\\
325 & 21 & (0,4)(0,6)(0,10)(2,8)(2,10)(3,7)(3,9)(4,8)(5,7)\\
326 & 21 & (0,4)(0,6)(0,8)(2,7)(3,11)(5,7)(5,8)(6,10)(10,11)\\
327 & 21 & (0,4)(0,6)(0,10)(2,5)(4,8)(5,7)(6,11)(7,10)(8,9)\\
328 & 21 & (0,10)(1,3)(1,6)(2,10)(3,9)(3,11)(5,7)(5,9)(7,11)\\
329 & 21 & (0,4)(0,6)(0,8)(2,7)(4,9)(5,8)(6,10)(7,11)(10,11)\\
330 & 21 & (0,4)(0,6)(0,8)(1,3)(1,9)(3,7)(4,6)(7,11)(10,11)\\
331 & 21 & (0,4)(0,6)(0,8)(1,11)(2,7)(2,10)(5,8)(6,11)(7,10)\\
332 & 21 & (0,4)(0,6)(0,8)(1,3)(1,11)(2,10)(3,7)(6,11)(7,10)\\
333 & 21 & (0,2)(0,8)(0,10)(1,3)(1,11)(2,7)(3,11)(5,7)(6,10)\\
334 & 21 & (0,4)(0,6)(0,8)(1,4)(1,9)(2,7)(2,10)(6,11)(7,10)\\
335 & 21 & (0,8)(0,10)(1,3)(2,5)(2,7)(2,10)(3,9)(4,8)(5,7)\\
336 & 21 & (0,4)(0,6)(0,10)(1,9)(3,9)(3,11)(4,8)(6,10)(7,11)\\
337 & 21 & (0,4)(0,6)(0,8)(1,9)(3,9)(3,11)(4,8)(6,10)(7,11)\\
338 & 21 & (0,4)(0,6)(0,8)(1,4)(1,9)(2,10)(6,11)(7,10)(8,9)\\
339 & 21 & (0,6)(1,4)(1,11)(3,9)(3,11)(4,8)(4,9)(6,10)(7,10)\\
340 & 21 & (0,4)(0,6)(0,8)(1,4)(1,11)(2,10)(6,11)(7,10)(8,9)\\
341 & 21 & (0,4)(0,6)(0,8)(1,3)(2,8)(2,10)(4,6)(7,10)(7,11)\\
342 & 21 & (0,6)(1,3)(1,4)(3,9)(4,6)(5,8)(5,9)(8,9)(10,11)\\
343 & 21 & (0,4)(0,6)(0,8)(1,3)(2,8)(2,10)(3,11)(6,10)(7,11)\\
344 & 21 & (0,4)(0,8)(1,3)(1,9)(3,9)(3,11)(4,8)(6,10)(7,11)\\
345 & 21 & (0,4)(0,6)(0,10)(1,9)(3,11)(4,8)(6,10)(7,11)(8,9)\\
346 & 21 & (0,4)(0,6)(0,8)(2,7)(3,11)(4,8)(5,7)(6,10)(10,11)\\
347 & 21 & (0,4)(0,6)(0,10)(2,10)(3,7)(3,9)(4,8)(5,7)(8,9)\\
348 & 21 & (0,4)(0,8)(1,6)(1,9)(3,5)(3,9)(4,8)(6,10)(6,11)\\
349 & 21 & (0,2)(0,6)(0,10)(3,5)(3,7)(4,6)(4,8)(5,9)(8,9)\\
350 & 21 & (0,4)(0,6)(0,8)(1,4)(2,10)(6,11)(7,10)(7,11)(8,9)\\
351 & 21 & (0,4)(0,6)(0,8)(3,5)(3,7)(4,9)(6,10)(7,11)(10,11)\\
352 & 21 & (0,6)(1,4)(1,9)(2,10)(3,7)(3,11)(4,9)(6,11)(7,10)\\
353 & 21 & (0,8)(2,5)(2,10)(3,7)(3,9)(4,8)(5,9)(7,11)(10,11)\\
354 & 21 & (0,4)(0,8)(1,6)(1,11)(2,5)(3,9)(4,8)(5,9)(6,11)\\
355 & 21 & (0,6)(1,4)(1,11)(2,5)(2,10)(3,7)(3,11)(4,6)(7,10)\\
356 & 21 & (0,6)(1,4)(1,11)(3,5)(3,9)(4,9)(6,10)(7,10)(7,11)\\
357 & 21 & (0,2)(1,6)(1,11)(2,8)(3,9)(5,8)(5,9)(6,10)(10,11)\\
358 & 21 & (0,4)(3,5)(3,7)(4,6)(5,8)(6,10)(7,11)(8,9)(10,11)\\
359 & 21 & (0,8)(1,3)(1,11)(2,10)(3,9)(5,8)(5,9)(6,10)(6,11)\\
360 & 21 & (0,6)(1,3)(1,11)(3,9)(4,8)(5,8)(5,9)(6,10)(10,11)\\
361 & 21 & (0,4)(1,6)(1,9)(3,11)(4,8)(6,10)(7,10)(7,11)(8,9)\\
362 & 21 & (0,6)(1,3)(1,6)(4,8)(4,9)(7,10)(7,11)(8,9)(10,11)\\
363 & 21 & (0,6)(1,4)(1,9)(3,5)(3,7)(4,6)(5,9)(7,10)(10,11)\\
364 & 21 & (0,6)(0,10)(2,5)(2,7)(2,10)(3,9)(4,8)(7,10)(7,11)\\
365 & 21 & (0,2)(0,8)(1,9)(2,8)(2,10)(4,6)(5,8)(7,10)(10,11)\\
366 & 21 & (0,8)(0,10)(1,3)(2,5)(2,7)(2,10)(4,6)(7,10)(7,11)\\
367 & 21 & (0,4)(0,6)(1,4)(1,6)(1,9)(2,8)(3,11)(4,6)(7,10)\\
368 & 21 & (0,4)(0,6)(1,4)(1,6)(1,11)(3,5)(4,6)(7,10)(8,9)\\
369 & 21 & (0,4)(0,6)(1,6)(2,7)(3,7)(4,6)(4,8)(5,7)(10,11)\\
370 & 21 & (0,6)(1,3)(2,7)(4,6)(5,7)(5,9)(6,10)(7,10)(10,11)\\
371 & 21 & (0,6)(0,10)(1,3)(1,6)(1,11)(2,5)(2,7)(2,8)(4,6)\\
372 & 21 & (1,4)(1,6)(2,5)(2,7)(2,8)(3,9)(5,7)(5,8)(10,11)\\
373 & 21 & (0,6)(2,5)(2,7)(2,10)(3,7)(4,8)(4,9)(5,7)(10,11)\\
374 & 21 & (1,3)(1,9)(1,11)(2,5)(2,7)(4,9)(5,8)(6,10)(8,9)\\
375 & 21 & (1,11)(2,5)(2,7)(3,11)(4,6)(5,7)(5,8)(7,10)(8,9)\\
376 & 21 & (0,2)(0,4)(3,5)(4,8)(5,8)(5,9)(6,11)(7,10)(8,9)\\
377 & 21 & (1,3)(1,6)(1,11)(2,7)(2,10)(3,7)(3,11)(4,9)(5,8)\\
378 & 21 & (0,8)(1,4)(1,6)(1,11)(2,10)(3,9)(5,9)(6,10)(6,11)\\
379 & 21 & (1,11)(2,5)(2,10)(3,7)(4,9)(5,8)(5,9)(6,11)(8,9)\\
380 & 21 & (1,3)(1,4)(1,9)(2,8)(3,9)(5,7)(5,9)(6,11)(10,11)\\
381 & 21 & (1,11)(2,5)(2,7)(3,5)(3,7)(4,9)(5,7)(6,10)(8,9)\\
382 & 21 & (1,9)(1,11)(2,8)(3,5)(3,7)(3,9)(4,9)(6,11)(7,10)\\
383 & 21 & (1,9)(2,5)(2,7)(3,7)(3,9)(4,6)(5,7)(5,8)(10,11)\\
384 & 21 & (1,4)(2,5)(2,7)(3,5)(3,11)(4,6)(5,7)(7,10)(8,9)\\
385 & 21 & (1,6)(2,5)(3,7)(4,9)(5,8)(6,10)(6,11)(7,11)(10,11)\\
386 & 21 & (1,3)(1,6)(1,11)(2,7)(2,10)(3,5)(3,9)(4,9)(5,8)\\
387 & 21 & (1,4)(1,6)(2,5)(2,7)(2,8)(3,11)(5,7)(7,10)(8,9)\\
388 & 21 & (1,11)(2,5)(2,7)(3,5)(4,6)(4,9)(5,7)(7,10)(8,9)\\
389 & 21 & (1,3)(2,5)(3,5)(3,9)(4,6)(5,7)(7,11)(8,9)(10,11)\\
390 & 21 & (1,3)(1,9)(2,7)(3,9)(3,11)(4,6)(5,8)(5,9)(10,11)\\
391 & 21 & (1,3)(1,6)(1,11)(2,10)(3,5)(3,9)(4,9)(5,8)(7,11)\\
392 & 21 & (1,6)(2,7)(3,5)(3,7)(3,11)(4,8)(5,8)(5,9)(10,11)\\
393 & 21 & (1,6)(2,5)(2,7)(3,7)(3,9)(4,8)(5,7)(5,8)(10,11)\\
394 & 21 & (1,3)(1,9)(2,7)(3,5)(3,9)(4,6)(4,9)(5,8)(10,11)\\
395 & 21 & (1,6)(2,7)(2,8)(3,5)(3,7)(3,9)(4,9)(5,7)(10,11)\\
396 & 21 & (1,3)(1,6)(2,7)(3,11)(4,8)(5,9)(7,10)(7,11)(10,11)\\
397 & 21 & (1,3)(2,5)(2,7)(3,7)(3,11)(4,6)(5,7)(8,9)(10,11)\\
398 & 21 & (1,6)(1,11)(2,7)(2,8)(3,5)(3,11)(4,9)(7,10)(7,11)\\
399 & 21 & (1,4)(2,5)(2,10)(3,7)(4,9)(5,8)(5,9)(6,11)(8,9)\\
400 & 21 & (1,3)(1,4)(2,5)(2,7)(3,7)(3,11)(5,7)(6,10)(8,9)\\
401 & 21 & (0,2)(0,10)(1,9)(2,7)(3,11)(5,8)(6,10)(7,11)(10,11)\\
402 & 21 & (1,3)(1,4)(1,9)(2,5)(2,10)(3,9)(5,7)(5,8)(6,11)\\
403 & 21 & (1,4)(1,6)(1,11)(2,5)(2,10)(3,9)(5,8)(5,9)(7,11)\\
404 & 21 & (1,3)(1,6)(1,11)(2,7)(3,11)(4,8)(5,7)(5,9)(7,10)\\
405 & 21 & (1,9)(1,11)(2,7)(3,5)(4,6)(4,9)(5,7)(7,10)(8,9)\\
406 & 21 & (1,4)(1,6)(1,11)(2,7)(2,8)(3,11)(4,9)(5,7)(7,10)\\
407 & 21 & (1,6)(2,5)(2,7)(2,8)(3,7)(4,9)(5,8)(7,11)(10,11)\\
408 & 21 & (1,11)(2,5)(3,7)(4,6)(5,8)(5,9)(6,11)(8,9)(10,11)\\
409 & 21 & (1,4)(1,6)(2,5)(2,7)(2,10)(3,7)(3,11)(5,7)(8,9)\\
410 & 21 & (1,4)(1,6)(1,11)(2,10)(3,7)(3,11)(5,8)(5,9)(7,11)\\
411 & 21 & (1,4)(1,6)(1,9)(2,10)(3,9)(3,11)(5,8)(5,9)(7,11)\\
412 & 21 & (1,4)(1,6)(1,9)(2,7)(2,10)(3,9)(3,11)(5,8)(5,9)\\
413 & 21 & (1,4)(1,6)(2,5)(2,7)(2,8)(3,11)(7,10)(7,11)(8,9)\\
414 & 21 & (1,4)(2,5)(2,7)(3,11)(4,6)(5,7)(5,8)(7,10)(8,9)\\
415 & 21 & (1,4)(2,5)(2,7)(3,7)(3,11)(5,7)(5,8)(6,10)(8,9)\\
416 & 21 & (1,4)(1,9)(2,5)(2,7)(3,7)(3,11)(5,7)(5,8)(6,10)\\
417 & 21 & (1,4)(1,6)(1,11)(2,10)(3,9)(3,11)(5,8)(5,9)(7,11)\\
418 & 21 & (1,4)(2,5)(3,5)(3,7)(4,9)(5,7)(6,10)(7,11)(8,9)\\
419 & 21 & (1,4)(1,9)(2,5)(2,7)(3,11)(4,6)(5,7)(5,8)(7,10)\\
420 & 21 & (1,3)(1,11)(2,5)(2,7)(3,11)(4,6)(7,10)(7,11)(8,9)\\
421 & 21 & (1,11)(2,5)(2,7)(3,7)(4,9)(5,7)(5,8)(6,10)(8,9)\\
422 & 21 & (1,4)(1,6)(1,9)(2,7)(2,8)(3,11)(5,7)(5,9)(7,10)\\
423 & 21 & (1,4)(1,6)(1,11)(2,7)(2,10)(3,5)(3,9)(5,8)(5,9)\\
424 & 21 & (1,4)(1,6)(2,8)(3,11)(4,9)(5,8)(7,11)(8,9)(10,11)\\
425 & 21 & (0,6)(1,11)(2,5)(3,7)(3,9)(5,8)(5,9)(6,10)(6,11)\\
426 & 21 & (1,3)(1,4)(1,9)(2,5)(2,7)(2,8)(3,11)(6,11)(7,10)\\
427 & 21 & (0,4)(0,6)(0,8)(1,3)(4,6)(5,9)(7,11)(8,9)(10,11)\\
428 & 21 & (0,4)(0,6)(0,10)(1,9)(2,8)(2,10)(3,7)(4,9)(5,8)\\
429 & 21 & (0,4)(0,6)(0,8)(1,3)(1,9)(2,7)(2,10)(4,6)(5,8)\\
430 & 21 & (0,4)(0,6)(0,8)(1,6)(3,9)(4,8)(5,9)(7,11)(10,11)\\
431 & 21 & (0,2)(0,8)(0,10)(1,9)(2,5)(3,9)(4,8)(7,10)(7,11)\\
432 & 21 & (0,4)(0,6)(0,8)(2,8)(3,5)(5,9)(6,11)(7,10)(7,11)\\
433 & 21 & (0,4)(0,6)(0,10)(1,4)(1,9)(2,8)(3,11)(6,10)(7,11)\\
434 & 21 & (0,4)(0,6)(0,8)(1,6)(2,7)(2,10)(3,9)(4,8)(5,9)\\
435 & 21 & (0,4)(0,6)(0,8)(1,3)(2,7)(2,10)(4,6)(5,8)(5,9)\\
436 & 21 & (0,2)(0,8)(0,10)(1,11)(3,5)(3,9)(4,8)(4,9)(6,10)\\
437 & 21 & (0,4)(0,6)(0,8)(1,3)(1,9)(2,7)(2,10)(4,6)(7,11)\\
438 & 21 & (0,4)(0,6)(0,8)(1,9)(2,10)(3,7)(3,9)(4,8)(5,7)\\
439 & 21 & (0,4)(0,6)(0,10)(1,3)(2,8)(2,10)(3,9)(5,7)(5,8)\\
440 & 21 & (0,2)(0,6)(0,10)(1,11)(3,9)(3,11)(4,8)(5,9)(6,10)\\
441 & 21 & (0,4)(0,6)(0,8)(1,11)(2,10)(3,7)(4,8)(5,7)(6,11)\\
442 & 21 & (0,2)(0,6)(0,10)(1,11)(3,5)(3,9)(4,8)(4,9)(6,10)\\
443 & 21 & (0,4)(1,4)(1,6)(1,9)(2,10)(3,7)(3,11)(5,7)(6,11)\\
444 & 21 & (0,4)(0,6)(0,10)(1,6)(1,11)(3,7)(3,11)(4,8)(5,9)\\
445 & 21 & (0,4)(0,6)(0,10)(2,5)(2,8)(3,9)(5,8)(6,10)(7,11)\\
446 & 21 & (0,4)(0,6)(0,8)(1,6)(2,7)(2,10)(3,9)(4,8)(5,7)\\
447 & 21 & (0,6)(0,8)(0,10)(1,4)(2,5)(2,8)(3,7)(4,6)(5,9)\\
448 & 21 & (0,4)(0,6)(0,8)(1,3)(2,7)(2,10)(3,5)(4,9)(5,7)\\
449 & 21 & (0,6)(0,8)(0,10)(1,3)(2,7)(2,10)(3,5)(4,9)(5,7)\\
450 & 21 & (0,4)(0,6)(0,8)(1,9)(3,5)(3,9)(4,8)(6,10)(7,11)\\
451 & 21 & (0,4)(0,6)(0,8)(1,6)(2,8)(2,10)(3,5)(3,9)(5,7)\\
452 & 21 & (0,4)(0,6)(0,8)(1,3)(1,9)(2,10)(3,9)(4,6)(7,11)\\
453 & 21 & (0,4)(0,6)(0,10)(1,6)(2,8)(2,10)(3,5)(3,9)(5,7)\\
454 & 21 & (0,6)(1,4)(3,7)(5,8)(5,9)(6,10)(6,11)(8,9)(10,11)\\
455 & 21 & (0,4)(0,6)(0,10)(2,7)(2,10)(3,7)(5,8)(5,9)(6,11)\\
456 & 21 & (0,2)(0,8)(1,4)(2,7)(2,10)(3,11)(5,8)(5,9)(7,10)\\
457 & 21 & (0,4)(0,6)(0,10)(1,6)(1,11)(2,7)(2,10)(4,9)(5,8)\\
458 & 21 & (0,4)(0,6)(0,10)(1,3)(1,9)(2,10)(4,6)(7,11)(8,9)\\
459 & 21 & (0,2)(0,8)(0,10)(1,6)(3,9)(4,8)(4,9)(7,11)(10,11)\\
460 & 21 & (0,4)(0,6)(0,8)(1,9)(2,7)(3,11)(4,8)(6,10)(7,11)\\
461 & 21 & (0,2)(1,6)(2,5)(2,8)(3,7)(3,11)(4,8)(5,7)(10,11)\\
462 & 21 & (0,4)(0,6)(0,8)(1,3)(1,9)(2,8)(2,10)(4,6)(7,11)\\
463 & 21 & (0,4)(0,6)(0,10)(1,3)(1,9)(2,8)(2,10)(4,6)(7,11)\\
464 & 21 & (0,4)(0,6)(0,8)(2,8)(3,5)(4,9)(5,9)(6,10)(7,11)\\
465 & 21 & (0,4)(0,6)(0,8)(1,11)(3,5)(3,9)(4,8)(6,10)(7,11)\\
466 & 21 & (0,4)(0,6)(0,10)(1,3)(2,7)(2,10)(4,9)(5,7)(5,8)\\
467 & 21 & (0,4)(0,6)(0,10)(1,3)(2,8)(2,10)(3,9)(4,8)(5,7)\\
468 & 21 & (0,2)(0,6)(0,10)(1,11)(2,8)(3,5)(3,9)(6,10)(7,11)\\
469 & 21 & (0,6)(0,8)(0,10)(1,3)(1,9)(2,7)(4,8)(4,9)(10,11)\\
470 & 21 & (0,4)(0,6)(0,8)(1,9)(3,9)(3,11)(4,8)(5,7)(6,10)\\
471 & 21 & (0,4)(0,6)(0,8)(1,11)(3,9)(3,11)(4,8)(5,7)(6,10)\\
472 & 21 & (0,4)(0,6)(0,8)(1,4)(1,9)(2,7)(3,11)(6,10)(7,11)\\
473 & 21 & (0,4)(0,6)(0,8)(1,3)(1,9)(2,7)(4,6)(7,11)(10,11)\\
474 & 21 & (0,4)(0,6)(0,8)(2,7)(2,10)(3,7)(3,11)(5,8)(5,9)\\
475 & 21 & (0,2)(0,8)(0,10)(1,4)(1,9)(2,7)(3,11)(6,10)(7,11)\\
476 & 21 & (0,8)(1,4)(1,9)(3,5)(3,7)(3,11)(4,9)(6,10)(6,11)\\
477 & 21 & (0,2)(0,8)(0,10)(1,4)(3,5)(4,6)(5,9)(7,10)(8,9)\\
478 & 21 & (0,4)(0,6)(0,8)(2,10)(3,7)(3,9)(5,8)(5,9)(7,11)\\
479 & 21 & (0,2)(0,10)(1,3)(2,10)(3,9)(3,11)(4,8)(5,7)(8,9)\\
480 & 21 & (0,4)(0,6)(0,8)(1,3)(2,7)(2,10)(3,9)(5,7)(5,8)\\
481 & 21 & (0,4)(0,6)(0,8)(1,3)(1,9)(2,7)(2,10)(4,9)(5,8)\\
482 & 21 & (0,4)(0,6)(0,10)(1,9)(2,5)(2,8)(5,8)(6,11)(7,10)\\
483 & 21 & (0,2)(0,8)(0,10)(1,4)(1,6)(4,6)(5,7)(8,9)(10,11)\\
484 & 21 & (0,4)(0,6)(0,8)(1,6)(2,7)(2,10)(3,9)(5,7)(5,8)\\
485 & 21 & (0,4)(0,6)(0,8)(1,3)(2,7)(2,10)(4,9)(5,7)(5,8)\\
486 & 21 & (0,4)(0,6)(0,8)(1,6)(2,7)(2,10)(4,9)(5,8)(7,11)\\
487 & 21 & (0,4)(0,6)(0,10)(1,9)(2,5)(2,8)(4,8)(6,11)(7,10)\\
488 & 21 & (0,4)(0,6)(0,10)(1,6)(2,8)(2,10)(3,9)(5,7)(5,8)\\
489 & 21 & (0,4)(0,6)(0,10)(1,6)(1,9)(3,7)(3,11)(4,8)(5,9)\\
490 & 21 & (0,8)(0,10)(1,11)(2,5)(3,5)(3,7)(3,9)(6,10)(7,11)\\
491 & 21 & (0,4)(0,6)(0,8)(2,7)(2,10)(3,7)(4,8)(5,9)(6,11)\\
492 & 21 & (0,2)(0,8)(0,10)(1,6)(1,9)(3,7)(4,6)(4,8)(10,11)\\
493 & 21 & (0,4)(0,6)(0,10)(1,11)(2,8)(3,5)(4,9)(5,8)(6,10)\\
494 & 21 & (0,4)(0,6)(0,10)(1,9)(1,11)(3,5)(3,7)(4,6)(8,9)\\
495 & 21 & (0,4)(0,6)(0,8)(1,6)(2,8)(2,10)(3,5)(4,9)(5,7)\\
496 & 21 & (0,4)(0,8)(1,6)(2,7)(2,10)(3,5)(4,9)(5,7)(5,8)\\
497 & 21 & (0,2)(0,8)(0,10)(1,11)(2,10)(3,7)(4,6)(5,7)(5,8)\\
498 & 21 & (0,4)(0,6)(0,10)(1,3)(2,8)(2,10)(3,5)(4,9)(5,7)\\
499 & 21 & (0,4)(0,6)(0,10)(1,6)(2,8)(2,10)(3,5)(4,9)(5,7)\\
500 & 21 & (0,4)(0,6)(0,8)(2,10)(3,7)(4,8)(5,9)(6,11)(7,11)\\
501 & 21 & (0,4)(0,6)(0,8)(1,11)(2,5)(2,10)(3,7)(4,6)(5,8)\\
502 & 21 & (0,6)(0,8)(0,10)(1,11)(2,5)(2,10)(3,7)(4,6)(5,8)\\
503 & 21 & (0,4)(0,6)(0,10)(1,6)(2,7)(2,10)(4,9)(5,8)(7,11)\\
504 & 21 & (0,4)(0,6)(0,10)(1,6)(2,8)(2,10)(3,9)(4,8)(5,7)\\
505 & 21 & (0,4)(0,6)(0,10)(2,7)(2,10)(3,7)(4,8)(5,9)(6,11)\\
506 & 21 & (0,4)(0,6)(0,10)(1,6)(2,7)(2,10)(3,9)(4,8)(5,7)\\
507 & 21 & (0,6)(0,8)(0,10)(1,3)(1,4)(2,7)(2,10)(4,6)(5,9)\\
508 & 21 & (0,4)(0,6)(0,10)(1,9)(2,7)(2,10)(3,7)(4,6)(5,8)\\
509 & 21 & (0,2)(0,4)(0,10)(1,6)(2,8)(3,9)(5,8)(5,9)(10,11)\\
510 & 21 & (0,4)(0,6)(0,10)(1,6)(3,7)(3,11)(4,8)(5,9)(8,9)\\
511 & 21 & (0,4)(0,6)(0,10)(1,3)(1,9)(2,7)(2,10)(4,6)(5,8)\\
512 & 21 & (0,4)(0,6)(0,10)(1,6)(2,7)(2,10)(3,9)(4,8)(5,9)\\
513 & 21 & (0,2)(0,8)(0,10)(1,6)(1,11)(2,10)(3,7)(4,8)(4,9)\\
514 & 21 & (0,2)(0,8)(0,10)(1,11)(3,5)(3,9)(4,8)(6,10)(6,11)\\
515 & 21 & (0,4)(0,6)(0,10)(1,3)(2,7)(2,10)(3,9)(5,7)(5,8)\\
516 & 21 & (0,4)(0,6)(0,8)(2,7)(2,10)(3,7)(5,8)(5,9)(6,11)\\
517 & 21 & (0,4)(0,6)(0,8)(2,10)(3,7)(5,8)(5,9)(6,11)(7,11)\\
518 & 21 & (0,2)(0,6)(0,10)(1,6)(1,11)(3,9)(4,8)(5,9)(10,11)\\
519 & 21 & (0,4)(0,6)(0,8)(1,9)(2,7)(2,10)(3,7)(4,9)(5,8)\\
520 & 21 & (0,4)(0,6)(0,8)(1,6)(1,11)(2,7)(2,10)(4,9)(5,8)\\
521 & 21 & (0,2)(0,6)(0,10)(1,6)(1,11)(3,7)(4,8)(4,9)(10,11)\\
522 & 21 & (0,6)(1,3)(1,11)(3,5)(4,9)(5,7)(6,10)(6,11)(8,9)\\
523 & 21 & (0,2)(0,8)(0,10)(1,11)(2,10)(3,7)(4,8)(5,7)(6,11)\\
524 & 21 & (0,4)(0,6)(0,10)(1,9)(2,5)(3,9)(4,8)(5,7)(6,10)\\
525 & 21 & (0,2)(0,8)(0,10)(1,11)(2,7)(3,11)(4,8)(5,7)(6,10)\\
526 & 21 & (0,4)(0,6)(0,8)(1,11)(2,8)(3,5)(3,11)(5,7)(6,10)\\
527 & 21 & (0,4)(0,6)(0,10)(1,11)(3,5)(3,7)(4,6)(5,9)(8,9)\\
528 & 21 & (0,4)(0,6)(0,10)(1,6)(2,7)(2,10)(3,9)(5,8)(5,9)\\
529 & 21 & (0,2)(0,8)(0,10)(2,8)(3,5)(3,7)(4,6)(5,9)(7,11)\\
530 & 21 & (0,6)(0,8)(0,10)(2,10)(3,5)(3,7)(4,6)(5,9)(7,11)\\
531 & 21 & (0,4)(0,6)(0,8)(1,11)(2,7)(3,5)(3,11)(5,7)(6,10)\\
532 & 21 & (0,4)(0,6)(0,10)(2,8)(2,10)(3,7)(3,11)(5,8)(5,9)\\
533 & 21 & (0,10)(1,9)(2,7)(3,5)(4,8)(4,9)(5,7)(6,10)(8,9)\\
534 & 21 & (0,2)(1,4)(2,10)(3,9)(4,6)(5,8)(5,9)(7,10)(8,9)\\
535 & 21 & (0,4)(0,6)(0,8)(1,3)(2,7)(2,10)(3,9)(5,8)(5,9)\\
536 & 21 & (0,2)(0,8)(1,11)(2,7)(2,10)(3,7)(3,11)(4,8)(5,9)\\
537 & 21 & (0,4)(0,8)(0,10)(1,3)(1,9)(2,8)(3,11)(6,10)(7,11)\\
538 & 21 & (0,4)(0,6)(0,10)(1,3)(1,9)(2,5)(3,9)(4,8)(5,7)\\
539 & 21 & (0,4)(0,6)(0,8)(1,11)(3,7)(3,11)(4,8)(5,9)(6,10)\\
540 & 21 & (0,8)(1,4)(1,9)(2,5)(2,7)(2,8)(4,9)(6,11)(7,10)\\
541 & 21 & (0,6)(0,10)(1,4)(1,9)(2,5)(3,5)(3,7)(3,11)(4,6)\\
542 & 21 & (0,2)(0,8)(0,10)(1,6)(1,11)(3,7)(3,11)(4,8)(4,9)\\
543 & 21 & (0,4)(0,6)(0,10)(1,3)(2,7)(2,10)(3,9)(4,8)(5,9)\\
544 & 21 & (1,9)(2,7)(3,5)(3,7)(4,9)(5,8)(6,10)(6,11)(10,11)\\
545 & 21 & (1,4)(1,6)(2,7)(3,9)(3,11)(5,8)(5,9)(6,10)(10,11)\\
546 & 21 & (1,4)(1,6)(2,7)(3,11)(5,8)(5,9)(6,10)(7,10)(8,9)\\
547 & 21 & (1,4)(1,6)(2,7)(3,7)(3,11)(5,8)(5,9)(6,10)(8,9)\\
548 & 21 & (0,2)(0,6)(1,11)(2,10)(3,7)(3,9)(5,8)(5,9)(6,11)\\
549 & 21 & (1,4)(1,9)(2,5)(3,7)(5,8)(6,10)(6,11)(7,10)(8,9)\\
550 & 21 & (0,2)(0,6)(1,3)(2,7)(3,9)(5,7)(5,8)(6,10)(10,11)\\
551 & 21 & (1,3)(1,4)(2,5)(3,9)(5,8)(6,10)(7,10)(7,11)(8,9)\\
552 & 21 & (1,3)(1,6)(2,7)(2,10)(4,9)(5,8)(7,11)(8,9)(10,11)\\
553 & 21 & (1,6)(1,11)(2,7)(3,5)(4,9)(5,8)(6,10)(8,9)(10,11)\\
554 & 21 & (1,4)(1,9)(2,5)(3,7)(3,9)(5,8)(6,10)(6,11)(7,10)\\
555 & 21 & (0,4)(0,8)(2,5)(3,5)(3,7)(6,10)(6,11)(7,11)(8,9)\\
556 & 21 & (1,3)(1,11)(2,5)(3,5)(4,8)(4,9)(6,11)(7,10)(8,9)\\
557 & 21 & (1,4)(1,6)(2,7)(3,11)(4,6)(5,8)(5,9)(7,10)(10,11)\\
558 & 21 & (1,6)(1,11)(2,10)(3,5)(3,7)(4,9)(5,8)(7,11)(8,9)\\
559 & 21 & (1,4)(1,6)(2,5)(3,9)(4,6)(5,8)(7,10)(7,11)(10,11)\\
560 & 21 & (1,4)(1,9)(2,5)(3,7)(4,6)(5,8)(6,11)(7,10)(10,11)\\
561 & 21 & (1,3)(2,5)(3,9)(4,6)(5,8)(7,10)(7,11)(8,9)(10,11)\\
562 & 21 & (1,4)(1,6)(2,8)(3,5)(3,9)(5,9)(7,10)(7,11)(10,11)\\
563 & 21 & (1,6)(1,11)(2,5)(3,7)(3,9)(4,8)(5,8)(6,11)(7,10)\\
564 & 21 & (0,2)(0,6)(1,3)(2,8)(5,7)(5,9)(6,11)(7,10)(10,11)\\
565 & 21 & (1,3)(1,4)(2,5)(3,5)(4,9)(6,10)(7,10)(7,11)(8,9)\\
566 & 21 & (1,6)(2,5)(3,7)(3,9)(4,9)(5,8)(6,10)(7,11)(10,11)\\
567 & 21 & (1,4)(1,6)(2,10)(3,11)(4,9)(5,7)(6,10)(7,11)(8,9)\\
568 & 21 & (1,9)(2,7)(3,5)(4,6)(4,9)(5,8)(6,11)(7,10)(10,11)\\
569 & 21 & (1,3)(1,11)(2,5)(2,10)(4,9)(5,8)(6,10)(7,11)(8,9)\\
570 & 21 & (1,3)(1,6)(2,5)(3,9)(4,6)(5,8)(7,10)(7,11)(10,11)\\
571 & 21 & (0,10)(1,6)(2,7)(2,10)(3,5)(3,11)(4,6)(5,9)(7,11)\\
572 & 21 & (1,4)(1,6)(2,5)(3,5)(3,9)(6,10)(7,10)(7,11)(8,9)\\
573 & 21 & (1,3)(1,6)(2,8)(3,5)(4,9)(5,7)(7,11)(8,9)(10,11)\\
574 & 21 & (1,6)(1,11)(2,7)(3,5)(3,9)(4,9)(5,8)(6,10)(10,11)\\
575 & 21 & (1,3)(1,4)(2,8)(3,7)(5,7)(5,9)(6,11)(8,9)(10,11)\\
576 & 21 & (1,3)(1,6)(2,7)(3,9)(4,9)(5,7)(5,8)(6,10)(10,11)\\
577 & 21 & (1,3)(2,7)(4,6)(5,8)(5,9)(6,11)(7,10)(8,9)(10,11)\\
578 & 21 & (1,4)(2,8)(3,5)(3,7)(5,9)(6,11)(7,10)(8,9)(10,11)\\
579 & 21 & (1,4)(2,7)(2,8)(3,5)(5,9)(6,11)(7,10)(8,9)(10,11)\\
580 & 21 & (0,6)(1,4)(1,9)(2,5)(2,10)(3,7)(4,6)(5,7)(10,11)\\
581 & 21 & (1,3)(1,9)(2,7)(4,6)(5,8)(5,9)(6,11)(7,10)(10,11)\\
582 & 21 & (1,4)(1,6)(2,5)(3,9)(4,8)(5,7)(6,11)(8,9)(10,11)\\
583 & 21 & (1,4)(1,6)(2,7)(3,7)(3,11)(5,8)(5,9)(6,10)(10,11)\\
584 & 21 & (1,4)(1,9)(2,5)(3,7)(3,11)(5,8)(6,10)(6,11)(7,10)\\
585 & 21 & (1,6)(2,5)(3,7)(4,9)(5,8)(6,10)(7,11)(8,9)(10,11)\\
586 & 21 & (0,4)(2,5)(3,7)(4,6)(5,8)(6,10)(7,11)(8,9)(10,11)\\
587 & 21 & (1,4)(1,6)(2,7)(3,5)(4,8)(5,9)(6,11)(7,10)(10,11)\\
588 & 21 & (1,11)(2,5)(2,7)(3,11)(4,9)(5,8)(6,10)(7,10)(8,9)\\
589 & 21 & (1,3)(1,6)(2,7)(4,8)(5,8)(5,9)(6,11)(7,10)(10,11)\\
590 & 21 & (1,4)(1,6)(2,8)(3,9)(5,7)(5,9)(6,11)(7,10)(10,11)\\
591 & 21 & (0,2)(0,8)(0,10)(1,4)(2,10)(3,9)(5,8)(6,10)(7,11)\\
592 & 21 & (0,4)(1,3)(1,6)(1,11)(2,8)(3,11)(5,9)(7,10)(7,11)\\
593 & 21 & (0,4)(0,6)(0,8)(1,11)(2,10)(3,7)(4,6)(4,8)(5,9)\\
594 & 21 & (0,4)(0,6)(0,8)(1,11)(2,10)(3,7)(4,8)(4,9)(5,7)\\
595 & 21 & (0,4)(0,6)(0,10)(1,11)(2,10)(3,9)(4,8)(5,9)(7,10)\\
596 & 21 & (0,4)(0,6)(0,8)(1,6)(2,8)(3,11)(5,8)(5,9)(7,10)\\
597 & 21 & (0,2)(0,8)(0,10)(1,4)(1,9)(3,5)(3,7)(3,11)(4,6)\\
598 & 21 & (0,6)(0,8)(0,10)(1,3)(2,10)(4,9)(5,8)(7,11)(8,9)\\
599 & 21 & (0,4)(0,6)(0,10)(1,3)(2,8)(2,10)(3,9)(3,11)(5,7)\\
600 & 21 & (0,4)(0,6)(0,10)(1,6)(1,11)(2,5)(3,9)(4,8)(5,7)\\
601 & 21 & (0,2)(0,10)(1,6)(3,11)(4,8)(4,9)(5,9)(7,11)(8,9)\\
602 & 21 & (0,4)(0,6)(0,10)(1,3)(2,5)(2,8)(3,11)(4,9)(5,7)\\
603 & 21 & (0,2)(0,8)(0,10)(1,4)(1,9)(2,5)(3,7)(3,11)(4,6)\\
604 & 21 & (0,6)(1,4)(1,11)(2,5)(3,5)(4,8)(4,9)(7,10)(8,9)\\
605 & 21 & (0,4)(0,6)(0,10)(1,3)(2,8)(2,10)(4,9)(5,7)(6,11)\\
606 & 21 & (0,4)(0,6)(0,10)(1,3)(2,8)(4,6)(5,7)(5,9)(10,11)\\
607 & 21 & (0,2)(0,8)(0,10)(1,6)(2,10)(3,9)(4,8)(5,7)(7,11)\\
608 & 21 & (0,6)(0,8)(0,10)(1,3)(2,7)(2,10)(4,6)(5,9)(7,11)\\
609 & 21 & (0,6)(0,8)(0,10)(1,3)(2,7)(2,10)(4,9)(5,7)(6,11)\\
610 & 21 & (0,4)(0,6)(0,10)(1,3)(2,8)(2,10)(4,6)(5,9)(7,11)\\
611 & 21 & (0,2)(0,8)(0,10)(1,11)(2,5)(3,9)(4,8)(6,10)(7,11)\\
612 & 21 & (0,4)(0,6)(0,8)(1,11)(2,5)(3,9)(4,8)(6,10)(7,11)\\
613 & 21 & (0,4)(0,6)(0,10)(1,4)(2,8)(3,5)(5,9)(6,11)(7,10)\\
614 & 21 & (0,8)(0,10)(1,3)(1,9)(1,11)(2,5)(2,7)(4,6)(10,11)\\
615 & 21 & (0,2)(0,8)(0,10)(1,4)(1,9)(2,5)(3,7)(4,6)(10,11)\\
616 & 21 & (0,4)(0,6)(0,10)(1,3)(2,8)(2,10)(3,9)(5,7)(6,11)\\
617 & 21 & (0,4)(0,6)(0,10)(1,3)(2,5)(2,8)(4,6)(5,9)(7,11)\\
618 & 21 & (0,4)(0,6)(0,8)(1,6)(2,10)(3,9)(4,8)(5,9)(7,11)\\
619 & 21 & (0,4)(0,6)(0,8)(1,9)(2,10)(3,7)(4,8)(5,7)(6,11)\\
620 & 21 & (0,2)(0,6)(0,10)(1,3)(1,11)(2,5)(4,6)(7,10)(8,9)\\
621 & 21 & (0,4)(0,6)(0,8)(1,6)(2,7)(3,9)(4,8)(5,9)(10,11)\\
622 & 21 & (0,4)(0,6)(0,8)(1,4)(2,5)(3,11)(6,10)(7,11)(8,9)\\
623 & 21 & (0,4)(0,6)(0,8)(1,6)(1,11)(2,10)(3,9)(4,8)(5,7)\\
624 & 21 & (0,4)(0,6)(0,8)(1,9)(2,5)(3,9)(4,8)(6,11)(7,10)\\
625 & 21 & (0,2)(0,6)(0,10)(1,11)(2,5)(3,9)(4,8)(5,7)(6,10)\\
626 & 21 & (0,4)(0,6)(0,10)(1,3)(2,8)(2,10)(3,11)(4,9)(5,7)\\
627 & 21 & (0,10)(1,9)(2,5)(2,7)(2,10)(3,7)(3,11)(4,6)(5,8)\\
628 & 21 & (0,2)(0,8)(0,10)(1,9)(1,11)(2,10)(3,5)(3,7)(4,6)\\
629 & 21 & (0,2)(0,8)(0,10)(1,3)(2,10)(3,9)(4,6)(5,7)(7,11)\\
630 & 21 & (0,4)(0,6)(0,10)(1,3)(1,9)(2,8)(3,5)(4,6)(7,11)\\
631 & 21 & (0,4)(0,6)(0,10)(1,3)(2,8)(3,5)(4,6)(5,9)(7,11)\\
632 & 21 & (0,4)(0,6)(0,10)(1,6)(2,10)(3,9)(4,8)(5,9)(7,11)\\
633 & 21 & (0,4)(0,6)(0,8)(1,11)(2,8)(3,5)(4,6)(5,9)(7,10)\\
634 & 21 & (0,4)(0,6)(0,10)(1,3)(2,10)(4,6)(5,9)(7,11)(8,9)\\
635 & 21 & (0,4)(0,6)(0,10)(1,11)(2,7)(3,11)(4,8)(5,9)(6,10)\\
636 & 21 & (0,4)(0,6)(0,8)(1,9)(2,7)(3,11)(4,8)(5,7)(6,10)\\
637 & 21 & (0,6)(0,8)(0,10)(1,3)(1,11)(2,7)(2,10)(4,6)(5,9)\\
638 & 21 & (0,6)(0,8)(0,10)(1,3)(2,7)(2,10)(3,11)(4,9)(5,7)\\
639 & 21 & (0,2)(1,9)(2,10)(3,9)(4,8)(5,8)(6,11)(7,10)(10,11)\\
640 & 21 & (0,4)(1,3)(2,5)(4,8)(5,8)(6,10)(6,11)(7,11)(8,9)\\
641 & 21 & (0,4)(0,6)(0,8)(1,11)(2,10)(3,7)(5,8)(5,9)(6,11)\\
642 & 21 & (0,4)(0,6)(0,10)(1,6)(1,11)(2,8)(3,5)(4,9)(5,7)\\
643 & 21 & (0,4)(0,6)(0,10)(1,9)(2,5)(3,7)(3,11)(4,8)(5,9)\\
644 & 21 & (0,4)(0,6)(0,8)(1,11)(2,8)(3,5)(5,9)(6,11)(7,10)\\
645 & 21 & (0,4)(0,6)(0,10)(1,3)(1,9)(2,5)(2,8)(4,6)(7,11)\\
646 & 21 & (0,4)(0,6)(0,10)(1,3)(1,9)(2,8)(3,11)(4,9)(5,7)\\
647 & 21 & (0,4)(0,6)(0,10)(1,3)(1,9)(2,8)(3,11)(4,6)(5,7)\\
648 & 21 & (0,4)(0,6)(0,10)(1,11)(2,10)(3,7)(3,11)(4,8)(5,9)\\
649 & 21 & (0,4)(1,4)(1,6)(2,7)(2,10)(3,11)(4,9)(5,7)(8,9)\\
650 & 21 & (0,4)(0,6)(0,10)(1,9)(2,8)(3,5)(3,7)(4,6)(7,11)\\
651 & 21 & (0,10)(1,3)(1,6)(1,11)(2,7)(2,10)(3,11)(4,9)(5,8)\\
652 & 21 & (0,4)(1,6)(2,8)(3,5)(5,8)(5,9)(6,11)(7,10)(10,11)\\
653 & 21 & (0,8)(1,4)(1,11)(2,7)(3,5)(3,9)(4,6)(5,9)(6,10)\\
654 & 21 & (0,6)(0,10)(1,11)(2,7)(2,8)(3,5)(4,8)(4,9)(6,10)\\
655 & 21 & (0,4)(0,6)(1,9)(1,11)(2,7)(3,5)(4,6)(7,10)(8,9)\\
656 & 21 & (0,2)(0,8)(1,6)(2,7)(3,7)(4,6)(4,8)(5,9)(10,11)\\
657 & 21 & (0,2)(1,6)(1,11)(3,7)(3,9)(4,8)(5,8)(5,9)(10,11)\\
658 & 21 & (0,2)(0,10)(1,9)(3,5)(4,6)(4,8)(6,10)(7,11)(8,9)\\
659 & 21 & (0,4)(0,10)(1,6)(2,7)(2,8)(3,11)(5,8)(5,9)(6,10)\\
660 & 21 & (0,6)(0,10)(1,3)(1,6)(2,5)(2,8)(4,9)(5,8)(7,11)\\
661 & 21 & (0,4)(0,6)(1,3)(2,8)(2,10)(3,9)(4,8)(5,7)(10,11)\\
662 & 21 & (0,6)(0,10)(1,3)(2,5)(2,8)(4,6)(4,9)(5,9)(7,11)\\
663 & 21 & (0,6)(0,8)(1,11)(2,5)(2,10)(3,7)(4,8)(4,9)(6,10)\\
664 & 21 & (0,4)(0,8)(1,3)(2,8)(2,10)(5,7)(5,9)(6,10)(6,11)\\
665 & 21 & (0,8)(0,10)(1,3)(2,7)(2,8)(3,11)(4,6)(5,9)(7,11)\\
666 & 21 & (0,4)(0,10)(1,3)(1,9)(2,8)(2,10)(3,9)(5,7)(6,11)\\
667 & 21 & (0,2)(0,10)(1,9)(3,5)(3,9)(4,6)(4,8)(6,11)(7,10)\\
668 & 21 & (0,6)(0,8)(1,11)(2,7)(2,10)(3,5)(4,8)(4,9)(7,10)\\
669 & 21 & (0,8)(0,10)(1,6)(2,7)(2,10)(3,5)(4,8)(4,9)(7,11)\\
670 & 21 & (0,4)(0,8)(1,11)(2,5)(2,7)(3,9)(4,6)(5,8)(6,10)\\
671 & 21 & (0,2)(0,8)(1,6)(1,11)(2,8)(3,5)(4,9)(6,11)(7,10)\\
672 & 21 & (0,4)(0,8)(1,6)(2,7)(2,10)(3,11)(4,8)(5,9)(7,10)\\
673 & 21 & (0,6)(0,10)(1,3)(2,5)(2,8)(4,9)(5,8)(6,10)(7,11)\\
674 & 21 & (0,2)(0,10)(1,4)(1,11)(3,5)(4,9)(6,10)(7,11)(8,9)\\
675 & 21 & (0,4)(0,6)(1,11)(2,5)(2,8)(3,9)(5,8)(6,10)(7,11)\\
676 & 21 & (0,4)(0,8)(1,3)(1,9)(2,8)(2,10)(3,9)(5,7)(6,11)\\
677 & 21 & (0,6)(0,10)(1,3)(2,5)(2,8)(4,6)(4,9)(5,7)(7,11)\\
678 & 21 & (0,2)(1,4)(1,11)(3,5)(3,9)(5,7)(6,10)(6,11)(8,9)\\
679 & 21 & (0,6)(0,10)(1,11)(2,7)(3,5)(3,9)(4,8)(5,9)(6,10)\\
680 & 21 & (0,6)(0,10)(1,4)(2,8)(2,10)(3,7)(4,8)(5,9)(6,11)\\
681 & 21 & (0,6)(0,10)(1,4)(2,7)(2,8)(3,11)(4,8)(5,9)(6,10)\\
682 & 21 & (0,6)(0,10)(1,11)(2,10)(3,5)(3,7)(4,6)(4,8)(5,9)\\
683 & 21 & (0,6)(0,10)(1,3)(2,8)(2,10)(4,6)(4,9)(5,9)(7,11)\\
684 & 21 & (0,6)(0,10)(1,4)(2,7)(2,10)(3,7)(4,8)(5,9)(6,11)\\
685 & 21 & (0,6)(0,8)(1,4)(2,8)(2,10)(3,5)(4,9)(7,10)(7,11)\\
686 & 21 & (0,4)(0,8)(1,4)(1,9)(2,5)(2,7)(3,11)(5,7)(6,10)\\
687 & 21 & (0,4)(0,8)(1,3)(1,9)(2,7)(2,10)(5,8)(6,11)(7,10)\\
688 & 21 & (0,4)(0,8)(1,6)(1,9)(2,10)(3,9)(4,8)(5,7)(6,11)\\
689 & 21 & (0,6)(0,8)(1,4)(2,7)(2,10)(3,7)(3,11)(4,6)(5,9)\\
690 & 21 & (0,6)(0,10)(1,9)(2,5)(2,7)(3,7)(3,11)(4,6)(4,8)\\
691 & 21 & (0,8)(0,10)(1,3)(1,9)(2,5)(2,7)(3,11)(4,6)(4,8)\\
692 & 21 & (0,6)(0,10)(1,9)(2,5)(2,8)(3,7)(4,6)(4,8)(7,11)\\
693 & 21 & (0,8)(0,10)(1,3)(2,7)(2,10)(3,11)(4,6)(4,8)(5,9)\\
694 & 21 & (0,2)(0,10)(1,3)(1,6)(2,10)(4,6)(5,8)(7,11)(8,9)\\
695 & 21 & (0,6)(0,10)(1,6)(1,11)(2,5)(2,8)(3,7)(4,9)(5,8)\\
696 & 21 & (0,4)(1,6)(2,7)(2,10)(3,5)(4,6)(5,8)(7,11)(8,9)\\
697 & 21 & (0,4)(0,6)(1,11)(2,8)(2,10)(3,9)(5,8)(7,10)(7,11)\\
698 & 21 & (0,4)(0,10)(1,6)(2,7)(2,10)(3,7)(5,8)(5,9)(6,11)\\
699 & 21 & (0,4)(0,8)(1,3)(1,11)(2,5)(2,7)(4,6)(6,10)(8,9)\\
700 & 21 & (0,8)(0,10)(1,4)(1,9)(2,5)(2,7)(3,7)(3,11)(4,6)\\
701 & 21 & (0,6)(0,8)(1,3)(1,11)(2,5)(2,10)(3,9)(4,6)(5,7)\\
702 & 21 & (0,4)(0,8)(1,11)(2,7)(2,8)(3,5)(4,6)(5,9)(6,10)\\
703 & 21 & (0,6)(0,10)(1,4)(2,7)(2,10)(3,7)(3,11)(4,8)(5,9)\\
704 & 21 & (0,8)(1,3)(1,4)(2,8)(3,9)(5,9)(6,11)(7,10)(10,11)\\
705 & 21 & (0,6)(0,8)(1,4)(2,5)(2,8)(3,11)(4,9)(7,10)(7,11)\\
706 & 21 & (0,6)(0,10)(1,4)(2,8)(2,10)(3,7)(3,11)(5,8)(5,9)\\
707 & 21 & (0,6)(0,10)(1,3)(1,11)(2,5)(2,8)(4,9)(5,7)(6,11)\\
708 & 21 & (0,4)(0,8)(1,3)(1,9)(2,7)(2,10)(3,9)(5,7)(6,11)\\
709 & 21 & (0,4)(0,8)(1,11)(2,7)(2,10)(3,5)(4,6)(5,9)(7,10)\\
710 & 21 & (0,6)(0,10)(1,9)(2,5)(2,7)(3,11)(4,8)(4,9)(7,10)\\
711 & 21 & (0,6)(0,10)(1,6)(2,5)(2,8)(3,7)(4,8)(4,9)(7,11)\\
712 & 21 & (0,6)(0,10)(1,6)(1,11)(2,5)(2,7)(3,9)(4,8)(5,9)\\
713 & 21 & (0,4)(0,8)(1,3)(2,7)(2,10)(5,8)(5,9)(6,10)(6,11)\\
714 & 21 & (0,6)(0,10)(1,3)(1,4)(2,5)(2,8)(3,11)(4,9)(5,7)\\
715 & 21 & (0,8)(0,10)(1,9)(2,5)(2,7)(3,9)(4,8)(6,10)(6,11)\\
716 & 21 & (0,2)(0,10)(1,6)(1,11)(3,5)(4,8)(4,9)(5,7)(8,9)\\
717 & 21 & (0,6)(0,10)(1,4)(2,8)(2,10)(3,7)(3,11)(4,6)(5,9)\\
718 & 21 & (0,6)(0,10)(1,3)(1,11)(2,7)(2,10)(4,6)(4,8)(5,9)\\
719 & 21 & (0,8)(0,10)(1,3)(1,6)(2,8)(2,10)(3,5)(4,9)(7,11)\\
720 & 21 & (0,6)(0,10)(1,3)(2,7)(2,8)(4,8)(4,9)(5,9)(10,11)\\
721 & 21 & (0,8)(0,10)(1,3)(2,5)(2,10)(4,6)(4,9)(7,11)(8,9)\\
722 & 21 & (0,4)(0,6)(1,4)(1,6)(2,8)(2,10)(3,9)(3,11)(5,7)\\
723 & 21 & (0,6)(0,10)(1,3)(2,5)(2,8)(4,9)(5,9)(6,11)(7,11)\\
724 & 21 & (0,6)(0,8)(1,3)(1,11)(2,5)(2,10)(3,7)(4,6)(5,9)\\
725 & 21 & (0,4)(0,8)(1,6)(2,7)(2,10)(3,11)(5,8)(5,9)(6,10)\\
726 & 21 & (0,6)(0,8)(1,4)(2,8)(2,10)(3,11)(4,9)(5,7)(7,10)\\
727 & 21 & (0,4)(0,6)(1,3)(2,8)(2,10)(3,9)(5,7)(5,8)(10,11)\\
728 & 21 & (0,4)(0,8)(1,3)(2,5)(2,10)(3,9)(5,8)(6,10)(7,11)\\
729 & 21 & (0,8)(1,6)(1,11)(2,5)(2,10)(3,7)(4,9)(5,8)(7,11)\\
730 & 21 & (0,6)(0,8)(1,4)(2,7)(2,10)(3,7)(3,11)(4,8)(5,9)\\
731 & 21 & (0,8)(1,4)(1,6)(2,10)(3,9)(3,11)(5,7)(5,9)(7,11)\\
732 & 21 & (0,6)(0,10)(1,3)(1,11)(2,5)(2,8)(3,9)(4,6)(5,7)\\
733 & 21 & (0,6)(0,10)(1,4)(1,11)(2,8)(2,10)(3,7)(4,6)(5,9)\\
734 & 21 & (0,8)(1,3)(1,11)(2,5)(3,9)(4,8)(5,7)(6,10)(6,11)\\
735 & 21 & (0,6)(0,10)(1,4)(1,9)(2,5)(2,8)(3,7)(3,11)(4,6)\\
736 & 21 & (0,4)(0,6)(1,11)(2,8)(2,10)(3,9)(5,8)(5,9)(7,10)\\
737 & 21 & (0,6)(0,10)(1,3)(1,9)(2,7)(2,10)(3,11)(4,9)(5,8)\\
\end{longtable}}
\end{document}

